Extrinsic geometry and linear differential equations of $\mathfrak{sl}_3$-type

As an application of the general theory on extrinsic geometry, we investigate extrinsic geometry in frag varieties and systems of linear PDE's for a class of special interest associated with the adjoint representation of $\mathfrak{sl}(3)$. We carry out a complete local classification of the homogeneous structures in this class. As a result, we find 7 kinds of new systems of linear PDE's of second order on a 3-dimensional contact manifold each of which has a solution space of dimension 8. Among them there are included a system of PDE's called contact Cayley's surface and one which has $\mathfrak{sl}(2)$ symmetry.

==> anc/Case_II_0.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2018" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1200" rtablesize="10" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" errorcursor="false" labelling="true" screenheight="25" prompt="sl3 &gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L1" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart: with(LinearAlgebra): with(DifferentialGeometry): with(LieAlgebras):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S12:=Matrix(8,8): S12[1,6]:=1: S12[3,8]:=-1: evalm(S12);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0LUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRjRGNEY+RkFGQy1GMjYtRjRGNEY0RjRGNEY0RjRGNEY+RkFGQy1GMjYtRjRGNEY0RjRGNEY0RjQtRjU2KC1GODYkUSsmdW1pbnVzMDsxRidGO0Y+RkFGQ0ZFRkhGPkZBRkNGTkZORk5GTkZOLyUmYWxpZ25HUSVheGlzRicvRj9RKWJhc2VsaW5lRicvRkJRJ2NlbnRlckYnL0ZEUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl9vLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmpvLyUmZnJhbWVHRmpvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmRwLyUtZGlzcGxheXN0eWxlR0ZkcC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Znby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGZHBGO0Y7L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGY3E=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMSIiIkYxRjE3KkYxRjFGMUYxRjFGMUYxRjE3KkYxRjFGMUYxRjFGMUYxISIiRjNGM0YzRjNGM1EocHByaW50MEYoNyM9Rig2JDtGMiIiKUY6RVxbbFtvNiQiIidGPkYxNiQiIigiIiVGMTYkRkBGQEYxNiRGOyIiJkYxNiQiIiRGPkYxNiRGMkZGRjE2JEZBRkFGMTYkIiIjRjJGMTYkRkFGRkYxNiRGMkZBRjE2JEY+RkpGMTYkRkpGREYxNiRGQEZGRjE2JEZGRkpGMTYkRkBGO0YxNiRGREZERjE2JEZKRkZGMTYkRkZGMkYxNiRGO0Y7RjE2JEZGRkBGMTYkRkFGREYxNiRGQEY+RjE2JEZERkZGMTYkRjtGQUYxNiRGPkYyRjE2JEY+RkBGMTYkRkBGREYxNiRGO0ZGRjE2JEZERkFGMTYkRkpGSkYxNiRGPkY7RjE2JEZKRkFGMTYkRjJGREYxNiRGPkZGRjE2JEZARjJGMTYkRjJGPkYyNiRGO0ZKRjE2JEZERkpGMTYkRkpGQEYxNiRGRkY7RjU2JEZERjtGMTYkRkZGREYxNiRGQUY+RjE2JEZERkBGMTYkRkpGO0YxNiRGPkZBRjE2JEZBRjJGMTYkRjtGQEYxNiRGSkY+RjE2JEZGRkFGMTYkRjJGMkYxNiRGQUZKRjE2JEZBRjtGMTYkRjJGSkYxNiRGMkY7RjE2JEY7Rj5GMTYkRkRGMkYxNiRGMkZARjE2JEY+RkRGMTYkRkRGPkYxNiRGRkZGRjE2JEY7RjJGMTYkRkBGSkYxNiRGQUZARjE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">R21:=Matrix(8,8): R21[1,7]:=1: R21[2,8]:=-1: evalm(R21);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjQtRjU2KC1GODYkRkdGO0Y+RkFGQ0ZFRkhGNEY+RkFGQy1GMjYtRjRGNEY0RjRGNEY0RjQtRjU2KC1GODYkUSsmdW1pbnVzMDsxRidGO0Y+RkFGQ0ZFRkhGPkZBRkMtRjI2LUY0RjRGNEY0RjRGNEY0RjRGPkZBRkNGVUZVRlVGVUZVLyUmYWxpZ25HUSVheGlzRicvRj9RKWJhc2VsaW5lRicvRkJRJ2NlbnRlckYnL0ZEUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl9vLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmpvLyUmZnJhbWVHRmpvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmRwLyUtZGlzcGxheXN0eWxlR0ZkcC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Znby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGZHBGO0Y7L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGY3E=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMUYxIiIiRjE3KkYxRjFGMUYxRjFGMUYxISIiNypGMUYxRjFGMUYxRjFGMUYxRjVGNUY1RjVGNVEocHByaW50MEYoNyM9Rig2JDtGMiIiKUY6RVxbbFtvNiQiIidGPkYxNiQiIigiIiVGMTYkRkBGQEYxNiRGOyIiJkYxNiQiIiRGPkYxNiRGMkZGRjE2JEZBRkFGMTYkIiIjRjJGMTYkRkFGRkYxNiRGMkZBRjE2JEY+RkpGMTYkRkpGREYxNiRGQEZGRjE2JEZGRkpGMTYkRkBGO0YxNiRGREZERjE2JEZKRkZGMTYkRkZGMkYxNiRGO0Y7RjE2JEZGRkBGMTYkRkFGREYxNiRGQEY+RjE2JEZERkZGMTYkRjtGQUYxNiRGPkYyRjE2JEY+RkBGMTYkRkBGREYxNiRGO0ZGRjE2JEZERkFGMTYkRkpGSkYxNiRGPkY7RjE2JEZKRkFGMTYkRjJGREYxNiRGPkZGRjE2JEZARjJGMTYkRjJGPkYxNiRGO0ZKRjE2JEZERkpGMTYkRkpGQEYxNiRGRkY7RjE2JEZERjtGMTYkRkZGREYxNiRGQUY+RjE2JEZERkBGMTYkRkpGO0Y0NiRGPkZBRjE2JEZBRjJGMTYkRjtGQEYxNiRGSkY+RjE2JEZGRkFGMTYkRjJGMkYxNiRGQUZKRjE2JEZBRjtGMTYkRjJGSkYxNiRGMkY7RjE2JEY7Rj5GMTYkRkRGMkYxNiRGMkZARjI2JEY+RkRGMTYkRkRGPkYxNiRGRkZGRjE2JEY7RjJGMTYkRkBGSkYxNiRGQUZARjE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L5" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A1:=Matrix(3,3): A1[1,3]:=1: evalm(A1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0LUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRj5GQUZDLUYyNihGNEY0RjRGPkZBRkNGTi8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiFGMSIiIjclRjFGMUYxRjNRKHBwcmludDBGKDcjPUYoNiQ7RjIiIiRGOEVcW2wqNiRGMkY5RjI2JCIiI0YyRjE2JEY5Rj1GMTYkRj1GOUYxNiRGOUYyRjE2JEY9Rj1GMTYkRjJGMkYxNiRGMkY9RjE2JEY5RjlGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A2:=Matrix(3,3): A2[1,2]:=1: evalm(A2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGRy1GNTYoLUY4NiRGR0Y7Rj5GQUZDRkVGSEY0Rj5GQUZDLUYyNihGNEY0RjRGPkZBRkNGTi8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiEiIiJGMTclRjFGMUYxRjNRKHBwcmludDBGKDcjPUYoNiQ7RjIiIiRGOEVcW2wqNiRGMkY5RjE2JCIiI0YyRjE2JEY5Rj1GMTYkRj1GOUYxNiRGOUYyRjE2JEY9Rj1GMTYkRjJGMkYxNiRGMkY9RjI2JEY5RjlGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L7" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A3:=Matrix(3,3): A3[2,3]:=1: evalm(A3);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkMtRjI2KEY0RjQtRjU2KC1GODYkRkdGO0Y+RkFGQ0ZFRkhGPkZBRkNGMS8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiFGMUYxNyVGMUYxIiIiRjBRKHBwcmludDBGKDcjPUYoNiQ7RjMiIiRGOEVcW2wqNiRGM0Y5RjE2JCIiI0YzRjE2JEY5Rj1GMTYkRj1GOUYzNiRGOUYzRjE2JEY9Rj1GMTYkRjNGM0YxNiRGM0Y9RjE2JEY5RjlGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L8" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A4:=Matrix(3,3): A4[1,1]:=1: A4[2,2]:=-1: evalm(A4);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR0Y6LyUrY29sdW1uc3BhbkdGOi1GNTYoLUY4NiRRIjBGJ0Y7Rj5GQUZDRkVGR0ZJRj5GQUZDLUYyNihGSS1GNTYoLUY4NiRRKyZ1bWludXMwOzFGJ0Y7Rj5GQUZDRkVGR0ZJRj5GQUZDLUYyNihGSUZJRklGPkZBRkMvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX28vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGam8vJSZmcmFtZUdGam8vJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR1EmZmFsc2VGJy8lLWVxdWFsY29sdW1uc0dGZHAvJS1kaXNwbGF5c3R5bGVHRmRwLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmdvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZkcEY7RjsvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZjcQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiIiIiFGMjclRjIhIiJGMjclRjJGMkYyUShwcHJpbnQwRig3Iz1GKDYkO0YxIiIkRjpFXFtsKjYkRjFGO0YyNiQiIiNGMUYyNiRGO0Y/RjI2JEY/RjtGMjYkRjtGMUYyNiRGP0Y/RjQ2JEYxRjFGMTYkRjFGP0YyNiRGO0Y7RjI=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L9" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A5:=Matrix(3,3): A5[2,2]:=1: A5[3,3]:=-1: evalm(A5);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkMtRjI2KEY0LUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRjRGPkZBRkMtRjI2KEY0RjQtRjU2KC1GODYkUSsmdW1pbnVzMDsxRidGO0Y+RkFGQ0ZFRkhGPkZBRkMvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX28vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGam8vJSZmcmFtZUdGam8vJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR1EmZmFsc2VGJy8lLWVxdWFsY29sdW1uc0dGZHAvJS1kaXNwbGF5c3R5bGVHRmRwLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmdvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZkcEY7RjsvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZjcQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiFGMUYxNyVGMSIiIkYxNyVGMUYxISIiUShwcHJpbnQwRig3Iz1GKDYkO0YzIiIkRjpFXFtsKjYkRjNGO0YxNiQiIiNGM0YxNiRGO0Y/RjE2JEY/RjtGMTYkRjtGM0YxNiRGP0Y/RjM2JEYzRjNGMTYkRjNGP0YxNiRGO0Y7RjU=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L10" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A6:=Matrix(3,3): A6[3,2]:=1: evalm(A6);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkNGMS1GMjYoRjQtRjU2KC1GODYkRkdGO0Y+RkFGQ0ZFRkhGNEY+RkFGQy8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiFGMUYxRjA3JUYxIiIiRjFRKHBwcmludDBGKDcjPUYoNiQ7RjMiIiRGOEVcW2wqNiRGM0Y5RjE2JCIiI0YzRjE2JEY5Rj1GMzYkRj1GOUYxNiRGOUYzRjE2JEY9Rj1GMTYkRjNGM0YxNiRGM0Y9RjE2JEY5RjlGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L11" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A7:=Matrix(3,3): A7[2,1]:=1: evalm(A7);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkMtRjI2KC1GNTYoLUY4NiRGR0Y7Rj5GQUZDRkVGSEY0RjRGPkZBRkNGMS8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiFGMUYxNyUiIiJGMUYxRjBRKHBwcmludDBGKDcjPUYoNiQ7RjMiIiRGOEVcW2wqNiRGM0Y5RjE2JCIiI0YzRjM2JEY5Rj1GMTYkRj1GOUYxNiRGOUYzRjE2JEY9Rj1GMTYkRjNGM0YxNiRGM0Y9RjE2JEY5RjlGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L12" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A8:=Matrix(3,3): A8[3,1]:=1: evalm(A8);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkNGMS1GMjYoLUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRjRGNEY+RkFGQy8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiFGMUYxRjA3JSIiIkYxRjFRKHBwcmludDBGKDcjPUYoNiQ7RjMiIiRGOEVcW2wqNiRGM0Y5RjE2JCIiI0YzRjE2JEY5Rj1GMTYkRj1GOUYxNiRGOUYzRjM2JEY9Rj1GMTYkRjNGM0YxNiRGM0Y9RjE2JEY5RjlGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">L := LieAlgebraData([A1,A2,A3,A4,A5,A6,A7,A8], sl3);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJMR0YoNzcvNyRJI2UxRzYjL0knX2xvY2FsR0YmSTBfbjE4MzM2MTk1MjQ0ODBHRihJI2U0RzYjL0Y0STBfbjE4MzM2MTk1MjQ2NzJHRigsJEYxISIiLzckRjFJI2U1RzYjL0Y0STBfbjE4MzM2MTk1MjQ3MzZHRihGOi83JEYxSSNlNkc2Iy9GNEkwX24xODMzNjE5NTI0ODAwR0YoSSNlMkc2Iy9GNEkwX24xODMzNjE5NTI0NTQ0R0YoLzckRjFJI2U3RzYjL0Y0STBfbjE4MzM2MTk1MjQ4NjRHRigsJEkjZTNHNiMvRjRJMF9uMTgzMzYxOTUyNDYwOEdGKEY7LzckRjFJI2U4RzYjL0Y0STBfbjE4MzM2MTk1MjQ5MjhHRigsJkY2IiIiRj5GaG4vNyRGSEZTRjEvNyRGSEY2LCRGSCEiIy83JEZIRj5GSC83JEZIRk5GNi83JEZIRlksJEZERjsvNyRGU0Y2RlMvNyRGU0Y+LCRGU0Zeby83JEZTRkRGPi83JEZTRllGTi83JEY2RkRGRC83JEY2Rk4sJEZORl5vLzckRjZGWSwkRllGOy83JEY+RkQsJEZERl5vLzckRj5GTkZOLzckRj5GWUZmcC83JEZERk5GWTcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihJJHNsM0dGKDckIiIpPUYoSSZmYWxzZUdGJkVcW2whNzg3JDclRmhuIiIlRmhuRjs3JDclRmhuIiImRmhuRjs3JDclRmhuIiInIiIjRmhuNyQ3JUZobiIiKCIiJEY7NyQ3JUZobkZpcUZgckZobjckNyVGaG5GaXFGY3JGaG43JDclRmdyRltzRmhuRmhuNyQ3JUZnckZgckZnckZebzckNyVGZ3JGY3JGZ3JGaG43JDclRmdyRmpyRmByRmhuNyQ3JUZnckZpcUZmckY7NyQ3JUZbc0ZgckZbc0ZobjckNyVGW3NGY3JGW3NGXm83JDclRltzRmZyRmNyRmhuNyQ3JUZbc0ZpcUZqckZobjckNyVGYHJGZnJGZnJGaG43JDclRmByRmpyRmpyRl5vNyQ3JUZgckZpcUZpcUY7NyQ3JUZjckZmckZmckZebzckNyVGY3JGanJGanJGaG43JDclRmNyRmlxRmlxRjs3JDclRmZyRmpyRmlxRmhu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L28" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">DGsetup(L);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVExTGllfmFsZ2VicmE6fnNsM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">STFMaWV+YWxnZWJyYTp+c2wzRzYi</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L29" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">sl3adj:=Adjoint();</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdzbDNhZGpHRig3Ki1JJ1JUQUJMRUdGKDYlIjUxS25IdCFmdVklPS1JJ01BVFJJWEdGKDYjNyo3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjhGOC1GOTYjUSsmdW1pbnVzMDsxRihGP0Y4RjhGODcqRjhGOEY4RjhGOC1GOTYjUSIxRihGOEY4NypGOEY4RjhGOEY4RjhGP0Y4NypGOEY4RjhGOEY4RjhGOEZDRkc3KkY4RjhGOEY4RjhGOEY4RjhGSEZISSdNYXRyaXhHRiUtRjA2JSI1RUxuSHQhZnVZJT0tRjQ2IzcqNypGOEY4RkNGOEY4RjhGOEY4NypGOEY4RjgtRjk2I1ErJnVtaW51czA7MkYoRkNGOEY4RjhGSDcqRjhGOEY4RjhGOEY4RkNGOEZINypGOEY4RjhGOEY4RjhGOEY/RkhGSEZJLUYwNiUiNVlNbkh0IWZ1WSU9LUY0NiM3KjcqRjhGP0Y4RjhGOEY4RjhGOEZINypGOEY4RjhGQ0ZSRjhGOEY4RkhGQkZIRkdGSEZJLUYwNiUiNW1Obkh0IWZ1WSU9LUY0NiM3KjcqRkNGOEY4RjhGOEY4RjhGODcqRjgtRjk2I1EiMkYoRjhGOEY4RjhGOEY4NypGOEY4Rj9GOEY4RjhGOEY4RkhGSEZCNypGOEY4RjhGOEY4RjhGUkY4RlZGSS1GMDYlIjUnb3QnSHQhZnVZJT0tRjQ2IzcqRl9vRmduNypGOEY4RmFvRjhGOEY4RjhGOEZIRkg3KkY4RjhGOEY4RjhGUkY4RjhGVUZWRkktRjA2JSI1MVFuSHQhZnVZJT0tRjQ2IzcqRkg3KkY/RjhGOEY4RjhGOEY4RjhGSEZIRmRvNypGOEY4RjhGP0Zhb0Y4RjhGOEZIRlVGSS1GMDYlIjVFUm5IdCFmdVklPS1GNDYjNypGSEZIRl9vRmduRkhGSDcqRjhGOEY4RmFvRj9GOEY4Rjg3KkY4RjhGOEY4RjhGP0Y4RjhGSS1GMDYlIjVZU25IdCFmdVklPS1GNDYjNypGSEZIRkhGZHBGZHA3KkY4RkNGOEY4RjhGOEY4RjhGZG83KkY4RjhGOEZDRkNGOEY4RjhGSTcjNyotRkk2Iy9JJCVpZEdGKEYyLUZJNiMvRltyRkwtRkk2Iy9GW3JGWS1GSTYjL0ZbckZbby1GSTYjL0ZbckZoby1GSTYjL0ZbckZgcC1GSTYjL0ZbckZocC1GSTYjL0ZbckZgcQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14" drawlabel="true">
<Input><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L30" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">E0:=sl3adj[8]; E1:=sl3adj[7]; E2:=sl3adj[6]; </Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNFMEdGKC1JJ1JUQUJMRUdGKDYlIjVZU25IdCFmdVklPS1JJ01BVFJJWEdGKDYjNyo3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjdGN0Y3RjdGN0Y3RjdGNkY2NyotRjg2I1ErJnVtaW51czA7MUYoRjdGN0Y3RjdGN0Y3RjdGPjcqRjctRjg2I1EiMUYoRjdGN0Y3RjdGN0Y3NypGN0Y3Rj9GN0Y3RjdGN0Y3NypGN0Y3RjdGQ0ZDRjdGN0Y3SSdNYXRyaXhHRiU3Iy1GSDYjL0kkJWlkR0YoRjE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNFMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tSShtZmVuY2VkR0YkNigtRiw2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y8LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zgby8lK2dyb3VwYWxpZ25HRmBvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmdvRmduRmduRmduRmduRmduRmduRmduRl5vRmFvRmNvRlotRmVuNi0tRmhuNigtRltvNiRGZ29GPEZeb0Zhb0Zjb0Zlb0Zob0ZnbkZnbkZnbkZnbkZnbkZnbkZnbkZeb0Zhb0Zjby1GZW42LUZnbi1GaG42KC1GW282JFErJnVtaW51czA7MUYnRjxGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GZ25GZ25GXm9GYW9GY29GWkZaLUZlbjYtRmduRmduRmduLUZobjYoLUZbbzYkUSIyRidGPEZeb0Zhb0Zjb0Zlb0Zob0ZicEZnbkZnbkZnbkZeb0Zhb0Zjby1GZW42LUZnbkZnbkZnbkZnbkZnbkZicEZnbkZnbkZeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJ2NlbnRlckYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjQvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zdci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zoci8lJmZyYW1lR0Zoci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZXIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmB0RjwtRlM2KC1GLDYmLUZYNjwtRmVuNi0tRmhuNigtRltvNiZGXW9GW3RGXnRGPEZeb0Zhb0Zjb0Zlb0Zob0ZhdUZhdUZhdUZhdUZhdUZhdUZhdUZeb0Zhb0Zjb0ZfdS1GZW42LS1GaG42KC1GW282JkZnb0ZbdEZedEY8Rl5vRmFvRmNvRmVvRmhvRmF1RmF1RmF1RmF1RmF1RmF1RmF1Rl5vRmFvRmNvLUZlbjYtRmF1LUZobjYoLUYsNictRjk2L1EqJnVtaW51czA7RidGW3RGXnRGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRmV2Rml1Rlt0Rl50RjxGXm9GYW9GY29GZW9GaG9GYXVGYXVGYXVGYXVGYXVGYXVGXm9GYW9GY29GX3VGX3UtRmVuNi1GYXVGYXVGYXUtRmhuNigtRltvNiZGXXFGW3RGXnRGPEZeb0Zhb0Zjb0Zlb0Zob0ZddkZhdUZhdUZhdUZeb0Zhb0Zjby1GZW42LUZhdUZhdUZhdUZhdUZhdUZddkZhdUZhdUZeb0Zhb0Zjb0ZgcUZjcS9GYm9GaHNGZ3FGaXFGW3JGXnJGYHJGY3JGZnJGaXJGW3NGXXNGYHNGYnNGZHNGZnNGaXNGW3RGXnRGPEZbdEZedEY8L0ZkdFEiW0YnL0ZndFEiXUYn">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNFMUdGKC1JJ1JUQUJMRUdGKDYlIjVFUm5IdCFmdVklPS1JJ01BVFJJWEdGKDYjNyo3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjdGN0Y3RjdGN0Y3RjdGNjcqLUY4NiNRIjFGKEY3RjdGN0Y3RjdGN0Y3NypGNy1GODYjUSsmdW1pbnVzMDsxRihGN0Y3RjdGN0Y3RjdGNkY2NypGN0Y3RjctRjg2I1EiMkYoRkNGN0Y3Rjc3KkY3RjdGN0Y3RjdGQ0Y3RjdJJ01hdHJpeEdGJTcjLUZLNiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNFMkdGKC1JJ1JUQUJMRUdGKDYlIjUxUW5IdCFmdVklPS1JJ01BVFJJWEdGKDYjNyo3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjdGN0Y3RjdGN0Y3Rjc3Ki1GODYjUSsmdW1pbnVzMDsxRihGN0Y3RjdGN0Y3RjdGN0Y2RjY3KkY3RjdGP0Y3RjdGN0Y3Rjc3KkY3RjdGN0Y/LUY4NiNRIjJGKEY3RjdGN0Y2NypGN0Y3RjdGN0Y3RjctRjg2I1EiMUYoRjdJJ01hdHJpeEdGJTcjLUZLNiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L22" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S11:=evalm(E2.S12-S12.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUzExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWkZaLUZlbjYoLUZobjYkRmRvRjlGW29GXm9GYG9GYm9GZW8tRmVuNigtRmhuNiRRKyZ1bWludXMwOzJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsxRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGW29GXm9GYG8tRlg2LUZaRlpGWkZaRlpGWkZnb0ZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZnb0Zbb0Zeb0Zgb0ZpcEZpcEZpcC8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlci8lJmZyYW1lR0Zlci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGXXRGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRTMTFHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiFGM0YzIiIiISIjRjNGM0YzNypGM0YzRjNGM0YzISIiRjNGMzcqRjNGM0YzRjNGM0YzRjRGMzcqRjNGM0YzRjNGM0YzRjNGMzcqRjNGM0YzRjNGM0YzRjNGNEY5RjlGOVEocHByaW50MEYoNyM9Rig2JDtGNCIiKUY/RVxbbFtvNiQiIidGQ0YzNiQiIigiIiVGMzYkRkVGRUYzNiRGQCIiJkYzNiQiIiRGQ0YzNiRGNEZLRjM2JEZGRkZGMzYkIiIjRjRGMzYkRkZGS0YzNiRGNEZGRjQ2JEZDRk9GMzYkRk9GSUYzNiRGRUZLRjM2JEZLRk9GMzYkRkVGQEYzNiRGSUZJRjM2JEZPRktGMzYkRktGNEYzNiRGQEZARjM2JEZLRkVGNDYkRkZGSUYzNiRGRUZDRjM2JEZJRktGMzYkRkBGRkYzNiRGQ0Y0RjM2JEZDRkVGMzYkRkVGSUYzNiRGQEZLRjM2JEZJRkZGMzYkRk9GT0YzNiRGQ0ZARjM2JEZPRkZGMzYkRjRGSUY1NiRGQ0ZLRjM2JEZFRjRGMzYkRjRGQ0YzNiRGQEZPRjM2JEZJRk9GMzYkRk9GRUYzNiRGS0ZARjM2JEZJRkBGNDYkRktGSUYzNiRGRkZDRjM2JEZJRkVGMzYkRk9GQEYzNiRGQ0ZGRjM2JEZGRjRGMzYkRkBGRUYzNiRGT0ZDRjc2JEZLRkZGMzYkRjRGNEYzNiRGRkZPRjM2JEZGRkBGMzYkRjRGT0YzNiRGNEZARjM2JEZARkNGMzYkRklGNEYzNiRGNEZFRjM2JEZDRklGMzYkRklGQ0YzNiRGS0ZLRjM2JEZARjRGMzYkRkVGT0YzNiRGRkZFRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L24" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S10:=evalm(E2.S11-S11.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUzEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWi1GZW42KC1GaG42JFErJnVtaW51czA7MkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGZ28tRmVuNigtRmhuNiRRIjRGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRmNwLUZYNi1GWkZaRlpGWkZaRlpGZ29GWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZaRlotRmVuNigtRmhuNiRRIjJGJ0Y5RltvRl5vRmBvRmJvRmVvRltvRl5vRmBvRmNwRmNwLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRltyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmZyLyUmZnJhbWVHRmZyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zjci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZedEY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRTMTBHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMyEiI0YzRjNGM0YzRjM3KkYzRjNGM0Y0IiIlRjNGM0YzNypGM0YzRjNGM0YzRjNGM0YzRjc3KkYzRjNGM0YzRjNGM0Y0RjM3KkYzRjNGM0YzRjNGM0YzIiIjRjdGN1EocHByaW50MEYoNyM9Rig2JDsiIiIiIilGP0VcW2xbbzYkIiInRkRGMzYkIiIoRjZGMzYkRkZGRkYzNiRGQSIiJkYzNiQiIiRGREYzNiRGQEZLRjQ2JEY2RjZGMzYkRjpGQEYzNiRGNkZLRjM2JEZARjZGMzYkRkRGOkYzNiRGOkZJRjY2JEZGRktGMzYkRktGOkYzNiRGRkZBRjM2JEZJRklGMzYkRjpGS0YzNiRGS0ZARjM2JEZBRkFGMzYkRktGRkYzNiRGNkZJRjM2JEZGRkRGMzYkRklGS0YzNiRGQUY2RjM2JEZERkBGMzYkRkRGRkYzNiRGRkZJRjM2JEZBRktGMzYkRklGNkYzNiRGOkY6RjM2JEZERkFGOjYkRjpGNkY0NiRGQEZJRjM2JEZERktGMzYkRkZGQEYzNiRGQEZERjM2JEZBRjpGMzYkRklGOkYzNiRGOkZGRjM2JEZLRkFGMzYkRklGQUYzNiRGS0ZJRjM2JEY2RkRGMzYkRklGRkY0NiRGOkZBRjM2JEZERjZGMzYkRjZGQEYzNiRGQUZGRjM2JEY6RkRGMzYkRktGNkYzNiRGQEZARjM2JEY2RjpGMzYkRjZGQUYzNiRGQEY6RjM2JEZARkFGMzYkRkFGREYzNiRGSUZARjM2JEZARkZGMzYkRkRGSUYzNiRGSUZERjM2JEZLRktGMzYkRkFGQEYzNiRGRkY6RjM2JEY2RkZGMw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L25" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S1m1:=evalm(E2.S10-S10.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUzFtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG8tRlg2LUZaRlotRmVuNigtRmhuNiRRIjZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXRldGVy1GWDYtRlpGWkZaRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRltvRl5vRmBvRldGVy8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXNGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVTMW0xR0YoS0knbWF0cml4R0YlNiM3KjcqIiIhRjNGM0YzRjNGM0YzRjM3KkYzRjMiIidGM0YzRjNGM0YzRjJGMkYyNypGM0YzRjNGM0YzRjMhIidGM0YyRjJRKHBwcmludDBGKDcjPUYoNiQ7IiIiIiIpRjxFXFtsW282JEY1RjVGMzYkIiIoIiIlRjM2JEZCRkJGMzYkRj4iIiZGMzYkIiIkRjVGMzYkRj1GSEYzNiRGQ0ZDRjM2JCIiI0Y9RjM2JEZDRkhGMzYkRj1GQ0YzNiRGNUZMRjM2JEZMRkZGMzYkRkJGSEYzNiRGSEZMRjM2JEZCRj5GMzYkRkZGRkYzNiRGTEZIRjU2JEZIRj1GMzYkRj5GPkYzNiRGSEZCRjM2JEZDRkZGMzYkRkJGNUYzNiRGRkZIRjM2JEY+RkNGMzYkRjVGPUYzNiRGNUZCRjc2JEZCRkZGMzYkRj5GSEYzNiRGRkZDRjM2JEZMRkxGMzYkRjVGPkYzNiRGTEZDRjM2JEY9RkZGMzYkRjVGSEYzNiRGQkY9RjM2JEY9RjVGMzYkRj5GTEYzNiRGRkZMRjM2JEZMRkJGMzYkRkhGPkYzNiRGRkY+RjM2JEZIRkZGMzYkRkNGNUYzNiRGRkZCRjM2JEZMRj5GMzYkRjVGQ0YzNiRGQ0Y9RjM2JEY+RkJGMzYkRkxGNUYzNiRGSEZDRjM2JEY9Rj1GMzYkRkNGTEYzNiRGQ0Y+RjM2JEY9RkxGMzYkRj1GPkYzNiRGPkY1RjM2JEZGRj1GMzYkRj1GQkYzNiRGNUZGRjM2JEZGRjVGMzYkRkhGSEYzNiRGPkY9RjM2JEZCRkxGMzYkRkNGQkYz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L26" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">evalm(E2.S1m1-S1m1.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMUYxRjFGMUYwRjBGMEYwRjBGMEYwUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY2RVxbbFtvNiQiIidGO0YxNiQiIigiIiVGMTYkRj1GPUYxNiRGOCIiJkYxNiQiIiRGO0YxNiRGN0ZDRjE2JEY+Rj5GMTYkIiIjRjdGMTYkRj5GQ0YxNiRGN0Y+RjE2JEY7RkdGMTYkRkdGQUYxNiRGPUZDRjE2JEZDRkdGMTYkRj1GOEYxNiRGQUZBRjE2JEZHRkNGMTYkRkNGN0YxNiRGOEY4RjE2JEZDRj1GMTYkRj5GQUYxNiRGPUY7RjE2JEZBRkNGMTYkRjhGPkYxNiRGO0Y3RjE2JEY7Rj1GMTYkRj1GQUYxNiRGOEZDRjE2JEZBRj5GMTYkRkdGR0YxNiRGO0Y4RjE2JEZHRj5GMTYkRjdGQUYxNiRGO0ZDRjE2JEY9RjdGMTYkRjdGO0YxNiRGOEZHRjE2JEZBRkdGMTYkRkdGPUYxNiRGQ0Y4RjE2JEZBRjhGMTYkRkNGQUYxNiRGPkY7RjE2JEZBRj1GMTYkRkdGOEYxNiRGO0Y+RjE2JEY+RjdGMTYkRjhGPUYxNiRGR0Y7RjE2JEZDRj5GMTYkRjdGN0YxNiRGPkZHRjE2JEY+RjhGMTYkRjdGR0YxNiRGN0Y4RjE2JEY4RjtGMTYkRkFGN0YxNiRGN0Y9RjE2JEY7RkFGMTYkRkFGO0YxNiRGQ0ZDRjE2JEY4RjdGMTYkRj1GR0YxNiRGPkY9RjE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L27" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">H1:=sl3adj[4]; H2:=sl3adj[5];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNIMUdGKC1JJ1JUQUJMRUdGKDYlIjVtTm5IdCFmdVklPS1JJ01BVFJJWEdGKDYjNyo3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMUYoLUY4NiNRIjBGKEY+Rj5GPkY+Rj5GPjcqRj4tRjg2I1EiMkYoRj5GPkY+Rj5GPkY+NypGPkY+LUY4NiNRKyZ1bWludXMwOzFGKEY+Rj5GPkY+Rj43KkY+Rj5GPkY+Rj5GPkY+Rj5GSTcqRj5GPkY+Rj5GPkY3Rj5GPjcqRj5GPkY+Rj5GPkY+LUY4NiNRKyZ1bWludXMwOzJGKEY+NypGPkY+Rj5GPkY+Rj5GPkZGSSdNYXRyaXhHRiU3Iy1GUDYjL0kkJWlkR0YoRjE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNIMkdGKC1JJ1JUQUJMRUdGKDYlIjUnb3QnSHQhZnVZJT0tSSdNQVRSSVhHRig2IzcqNyotSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjFGKC1GODYjUSIwRihGPkY+Rj5GPkY+Rj43KkY+LUY4NiNRKyZ1bWludXMwOzFGKEY+Rj5GPkY+Rj5GPjcqRj5GPi1GODYjUSIyRihGPkY+Rj5GPkY+NypGPkY+Rj5GPkY+Rj5GPkY+Rkk3KkY+Rj5GPkY+Rj4tRjg2I1ErJnVtaW51czA7MkYoRj5GPjcqRj5GPkY+Rj5GPkY+RjdGPjcqRj5GPkY+Rj5GPkY+Rj5GQkknTWF0cml4R0YlNyMtRlA2Iy9JJCVpZEdGKEYx</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L32" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">E0c:=sl3adj[1];  E1c:=sl3adj[2]; E2c:=sl3adj[3];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSRFMGNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUkobWZlbmNlZEdGJDYoLUYsNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGPC8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znb0ZnbkZnbi1GaG42KC1GW282JFErJnVtaW51czA7MUYnRjxGXm9GYW9GY29GZW9GaG9Gam9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNi1GZ25GZ25GZ25GZ25GZ24tRmhuNigtRltvNiRGZ29GPEZeb0Zhb0Zjb0Zlb0Zob0ZnbkZnbkZeb0Zhb0Zjby1GZW42LUZnbkZnbkZnbkZnbkZnbkZnbkZqb0ZnbkZeb0Zhb0Zjby1GZW42LUZnbkZnbkZnbkZnbkZnbkZnbkZnbkZhcEZeb0Zhb0Zjb0ZncC1GZW42LUZnbkZnbkZnbkZnbkZnbkZnbkZnbkZnbkZeb0Zhb0Zjb0ZpcEZpcC8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJ2NlbnRlckYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjQvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZocS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjci8lJmZyYW1lR0Zjci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYHIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlt0RjwtRlM2KC1GLDYmLUZYNjwtRmVuNi0tRmhuNigtRltvNiZGXW9GZnNGaXNGPEZeb0Zhb0Zjb0Zlb0Zob0ZcdUZcdS1GaG42KC1GLDYnLUY5Ni9RKiZ1bWludXMwO0YnRmZzRmlzRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZodS1GW282JkZnb0Zmc0Zpc0Y8RmZzRmlzRjxGXm9GYW9GY29GZW9GaG9GYHVGXHVGXHVGXHVGXm9GYW9GY28tRmVuNi1GXHVGXHVGXHVGXHVGXHUtRmhuNihGanVGXm9GYW9GY29GZW9GaG9GXHVGXHVGXm9GYW9GY28tRmVuNi1GXHVGXHVGXHVGXHVGXHVGXHVGYHVGXHVGXm9GYW9GY28tRmVuNi1GXHVGXHVGXHVGXHVGXHVGXHVGXHVGXnZGXm9GYW9GY29GYnYtRmVuNi1GXHVGXHVGXHVGXHVGXHVGXHVGXHVGXHVGXm9GYW9GY29GZHZGZHZGW3FGXnEvRmJvRmNzRmJxRmRxRmZxRmlxRltyRl5yRmFyRmRyRmZyRmhyRltzRl1zRl9zRmFzRmRzRmZzRmlzRjxGZnNGaXNGPC9GX3RRIltGJy9GYnRRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFMGNHRigtSSdSVEFCTEVHRig2JSI1MUtuSHQhZnVZJT0tSSdNQVRSSVhHRig2IzcqNyotSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEY3RjctRjg2I1ErJnVtaW51czA7MUYoRj5GN0Y3Rjc3KkY3RjdGN0Y3RjctRjg2I1EiMUYoRjdGNzcqRjdGN0Y3RjdGN0Y3Rj5GNzcqRjdGN0Y3RjdGN0Y3RjdGQkZGNypGN0Y3RjdGN0Y3RjdGN0Y3RkdGR0knTWF0cml4R0YlNyMtRkg2Iy9JJCVpZEdGKEYx</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFMWNHRigtSSdSVEFCTEVHRig2JSI1RUxuSHQhZnVZJT0tSSdNQVRSSVhHRig2IzcqNyotSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEY3LUY4NiNRIjFGKEY3RjdGN0Y3Rjc3KkY3RjdGNy1GODYjUSsmdW1pbnVzMDsyRihGPkY3RjdGNzcqRjdGN0Y3RjdGN0Y3RjdGNzcqRjdGN0Y3RjdGN0Y3Rj5GN0ZFNypGN0Y3RjdGN0Y3RjdGNy1GODYjUSsmdW1pbnVzMDsxRihGRUZFSSdNYXRyaXhHRiU3Iy1GSzYjL0kkJWlkR0YoRjE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFMmNHRigtSSdSVEFCTEVHRig2JSI1WU1uSHQhZnVZJT0tSSdNQVRSSVhHRig2IzcqNyotSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKC1GODYjUSsmdW1pbnVzMDsxRihGN0Y3RjdGN0Y3Rjc3KkY3RjdGN0Y3RjdGN0Y3Rjc3KkY3RjdGNy1GODYjUSIxRigtRjg2I1ErJnVtaW51czA7MkYoRjdGN0Y3RkE3KkY3RjdGN0Y3RjdGQ0Y3RjdGQTcqRjdGN0Y3RjdGN0Y3RjdGQ0ZBSSdNYXRyaXhHRiU3Iy1GSzYjL0kkJWlkR0YoRjE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L33" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">R11:=evalm(E1.R21-R21.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUjExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsyRidGOUZbb0Zeb0Zgb0Zib0Zlby1GZW42KC1GaG42JEZkb0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsxRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGW29GXm9GYG8tRlg2LUZaRlpGWkZaRlpGWkZccEZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZccEZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZbcUZbcUZbcS8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlci8lJmZyYW1lR0Zlci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGXXRGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRSMTFHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiFGM0YzISIjIiIiRjNGM0YzNypGM0YzRjNGM0YzISIiRjNGMzcqRjNGM0YzRjNGM0YzRjVGMzcqRjNGM0YzRjNGM0YzRjNGNTcqRjNGM0YzRjNGM0YzRjNGM0Y6RjpGOlEocHByaW50MEYoNyM9Rig2JDtGNSIiKUY/RVxbbFtvNiQiIidGQ0YzNiQiIigiIiVGMzYkRkVGRUYzNiRGQCIiJkYzNiQiIiRGQ0YzNiRGNUZLRjM2JEZGRkZGMzYkIiIjRjVGMzYkRkZGS0YzNiRGNUZGRjQ2JEZDRk9GMzYkRk9GSUYzNiRGRUZLRjM2JEZLRk9GMzYkRkVGQEYzNiRGSUZJRjM2JEZPRktGMzYkRktGNUYzNiRGQEZARjM2JEZLRkVGNTYkRkZGSUYzNiRGRUZDRjM2JEZJRktGMzYkRkBGRkYzNiRGQ0Y1RjM2JEZDRkVGMzYkRkVGSUYzNiRGQEZLRjM2JEZJRkZGMzYkRk9GT0YzNiRGQ0ZARjM2JEZPRkZGMzYkRjVGSUY1NiRGQ0ZLRjM2JEZFRjVGMzYkRjVGQ0YzNiRGQEZPRjM2JEZJRk9GMzYkRk9GRUYzNiRGS0ZARjM2JEZJRkBGMzYkRktGSUYzNiRGRkZDRjM2JEZJRkVGMzYkRk9GQEYzNiRGQ0ZGRjM2JEZGRjVGMzYkRkBGRUYzNiRGT0ZDRjc2JEZLRkZGMzYkRjVGNUYzNiRGRkZPRjM2JEZGRkBGNTYkRjVGT0YzNiRGNUZARjM2JEZARkNGMzYkRklGNUYzNiRGNUZFRjM2JEZDRklGMzYkRklGQ0YzNiRGS0ZLRjM2JEZARjVGMzYkRkVGT0YzNiRGRkZFRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L34" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">R01:=evalm(E1.R11-R11.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUjAxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRRKyZ1bWludXMwOzJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzRGJ0Y5RltvRl5vRmBvRmJvRmVvLUZlbjYoLUZobjYkUSIyRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZlcEZaRlpGW29GXm9GYG9GXHBGXHAtRlg2LUZaRlpGWkZaRlpGWkZaRmVwRltvRl5vRmBvRlxwLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRltyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmZyLyUmZnJhbWVHRmZyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zjci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZedEY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRSMDFHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiEhIiNGM0YzRjNGM0YzRjM3KkYzRjNGM0YzRjNGM0YzRjM3KkYzRjNGMyEiJSIiI0YzRjNGMzcqRjNGM0YzRjNGM0Y4RjNGM0Y1RjU3KkYzRjNGM0YzRjNGM0YzRjhGNVEocHByaW50MEYoNyM9Rig2JDsiIiIiIilGP0VcW2xbbzYkIiInRkRGMzYkIiIoIiIlRjM2JEZGRkZGMzYkRkEiIiZGMzYkIiIkRkRGMzYkRkBGTEYzNiRGR0ZHRjM2JEY4RkBGMzYkRkdGTEYzNiRGQEZHRjM2JEZERjhGMzYkRjhGSkYzNiRGRkZMRjM2JEZMRjhGMzYkRkZGQUY4NiRGSkZKRjM2JEY4RkxGMzYkRkxGQEYzNiRGQUZBRjM2JEZMRkZGMzYkRkdGSkYzNiRGRkZERjM2JEZKRkxGMzYkRkFGR0YzNiRGREZARjM2JEZERkZGMzYkRkZGSkYzNiRGQUZMRjM2JEZKRkdGMzYkRjhGOEYzNiRGREZBRjM2JEY4RkdGMzYkRkBGSkYzNiRGREZMRjM2JEZGRkBGMzYkRkBGREYzNiRGQUY4RjM2JEZKRjhGMzYkRjhGRkYzNiRGTEZBRjM2JEZKRkFGMzYkRkxGSkY4NiRGR0ZERjg2JEZKRkZGMzYkRjhGQUYzNiRGREZHRjM2JEZHRkBGMzYkRkFGRkYzNiRGOEZERjM2JEZMRkdGNzYkRkBGQEYzNiRGR0Y4RjM2JEZHRkFGMzYkRkBGOEY0NiRGQEZBRjM2JEZBRkRGMzYkRkpGQEYzNiRGQEZGRjM2JEZERkpGMzYkRkpGREYzNiRGTEZMRjM2JEZBRkBGMzYkRkZGOEYzNiRGR0ZGRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L35" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Rm11:=evalm(E1.R01-R01.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUm0xMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXLUZYNi1GWkZaRlpGWkZaLUZlbjYoLUZobjYkUSI2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGW29GXm9GYG9GVy8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXNGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVSbTExR0YoS0knbWF0cml4R0YlNiM3KjcqIiIhRjNGM0YzRjNGM0YzRjNGMjcqRjMhIidGM0YzRjNGM0YzRjNGMkYyRjI3KkYzRjNGM0YzRjMiIidGM0YzRjJRKHBwcmludDBGKDcjPUYoNiQ7IiIiIiIpRjxFXFtsW282JEY3RjdGMzYkIiIoIiIlRjM2JEZCRkJGMzYkRj4iIiZGMzYkIiIkRjdGMzYkRj1GSEYzNiRGQ0ZDRjM2JCIiI0Y9RjM2JEZDRkhGMzYkRj1GQ0YzNiRGN0ZMRjM2JEZMRkZGMzYkRkJGSEYzNiRGSEZMRjU2JEZCRj5GMzYkRkZGRkYzNiRGTEZIRjM2JEZIRj1GMzYkRj5GPkYzNiRGSEZCRjM2JEZDRkZGMzYkRkJGN0Y3NiRGRkZIRjM2JEY+RkNGMzYkRjdGPUYzNiRGN0ZCRjM2JEZCRkZGMzYkRj5GSEYzNiRGRkZDRjM2JEZMRkxGMzYkRjdGPkYzNiRGTEZDRjM2JEY9RkZGMzYkRjdGSEYzNiRGQkY9RjM2JEY9RjdGMzYkRj5GTEYzNiRGRkZMRjM2JEZMRkJGMzYkRkhGPkYzNiRGRkY+RjM2JEZIRkZGMzYkRkNGN0YzNiRGRkZCRjM2JEZMRj5GMzYkRjdGQ0YzNiRGQ0Y9RjM2JEY+RkJGMzYkRkxGN0YzNiRGSEZDRjM2JEY9Rj1GMzYkRkNGTEYzNiRGQ0Y+RjM2JEY9RkxGMzYkRj1GPkYzNiRGPkY3RjM2JEZGRj1GMzYkRj1GQkYzNiRGN0ZGRjM2JEZGRjdGMzYkRkhGSEYzNiRGPkY9RjM2JEZCRkxGMzYkRkNGQkYz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L36" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">evalm(E1.Rm11-Rm11.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMUYxRjFGMUYwRjBGMEYwRjBGMEYwUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY2RVxbbFtvNiQiIidGO0YxNiQiIigiIiVGMTYkRj1GPUYxNiRGOCIiJkYxNiQiIiRGO0YxNiRGN0ZDRjE2JEY+Rj5GMTYkIiIjRjdGMTYkRj5GQ0YxNiRGN0Y+RjE2JEY7RkdGMTYkRkdGQUYxNiRGPUZDRjE2JEZDRkdGMTYkRj1GOEYxNiRGQUZBRjE2JEZHRkNGMTYkRkNGN0YxNiRGOEY4RjE2JEZDRj1GMTYkRj5GQUYxNiRGPUY7RjE2JEZBRkNGMTYkRjhGPkYxNiRGO0Y3RjE2JEY7Rj1GMTYkRj1GQUYxNiRGOEZDRjE2JEZBRj5GMTYkRkdGR0YxNiRGO0Y4RjE2JEZHRj5GMTYkRjdGQUYxNiRGO0ZDRjE2JEY9RjdGMTYkRjdGO0YxNiRGOEZHRjE2JEZBRkdGMTYkRkdGPUYxNiRGQ0Y4RjE2JEZBRjhGMTYkRkNGQUYxNiRGPkY7RjE2JEZBRj1GMTYkRkdGOEYxNiRGO0Y+RjE2JEY+RjdGMTYkRjhGPUYxNiRGR0Y7RjE2JEZDRj5GMTYkRjdGN0YxNiRGPkZHRjE2JEY+RjhGMTYkRjdGR0YxNiRGN0Y4RjE2JEY4RjtGMTYkRkFGN0YxNiRGN0Y9RjE2JEY7RkFGMTYkRkFGO0YxNiRGQ0ZDRjE2JEY4RjdGMTYkRj1GR0YxNiRGPkY9RjE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L37" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L38" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">C:=12: Q12:=0: Q21:=0: Q11:=3/5*C: Q22:=-3/5*C:
V1:=C/10; V2:=-C/10; v11:=0: v22:=0: v12:=-9/10*C; v21:=-9/10*C; zeta:=(9/10*C)^2;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjVjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjZGJ0Y5LUZTNiRRIjVGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zobi8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNWMUdGKCMiIiciIiY3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjVjJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZTLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjZGJ0Y5LUZZNiRRIjVGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zeby8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNWMkdGKCMhIiciIiY3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkdjEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSM1NEYnRjktRlk2JFEiNUYnRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5vLyUpYmV2ZWxsZWRHRj1GOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSR2MTJHRigjISNhIiImNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkdjIxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSM1NEYnRjktRlk2JFEiNUYnRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5vLyUpYmV2ZWxsZWRHRj1GOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSR2MjFHRigjISNhIiImNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElemV0YUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRJTI5MTZGJ0YyLUZQNiRRIzI1RidGMi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZW4vJSliZXZlbGxlZEdGMUYy">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSV6ZXRhR0YoIyIlO0giI0Q3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L41" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">EE0:=evalm(E0+V1*H1+V2*H2+zeta*E0c);
EE1:=evalm(E1+S1m1+v21*E2c);
EE2:=evalm(E2+Rm11+v12*E1c);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkRUUwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWkZaLUZlbjYoLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9wLUkmbWZyYWNHRiQ2KC1GaG42JFElMjkxNkYnRjktRmhuNiRRIzI1RidGOS8lLmxpbmV0aGlja25lc3NHRmRvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5xLyUpYmV2ZWxsZWRHRj1GOUZbb0Zeb0Zgb0Zib0Zlb0Znb0ZaRlpGWkZbb0Zeb0Zgby1GWDYtRlotRmVuNigtRmJwNigtRmhuNiRRIzE4RidGOS1GaG42JFEiNUYnRjlGanBGXHFGX3FGYXFGW29GXm9GYG9GYm9GZW9GWkZaRlotRmVuNihGYXBGW29GXm9GYG9GYm9GZW9GWkZaRltvRl5vRmBvLUZYNi1GWkZaLUZlbjYoLUYjNiVGW3BGZ3FGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZnb0ZaRltvRl5vRmBvLUZYNi0tRmVuNigtRmhuNiRRKyZ1bWludXMwOzFGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZaRl9yRltvRl5vRmBvRmdyLUZYNi1GWi1GZW42KC1GaG42JEZkb0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRmVxRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZpckZaRlpGWkZjckZaRltvRl5vRmBvLUZYNi1GWkZaRlpGYHNGYHNGWkZaRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vRl5xL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZkdC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZfdS8lJmZyYW1lR0ZfdS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXHUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZ3ZGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFRTBHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiFGM0YzIyElO0giI0RGNEYzRjNGMzcqRjMjIiM9IiImRjNGM0YzIyIlO0hGNkYzRjM3KkYzRjMjISM9RjpGM0YzRjNGNEYzNyohIiJGM0YzRjNGM0YzRjNGO0ZANypGMyIiIkYzRjNGM0Y4RjNGMzcqRjNGM0ZBRjNGM0YzRj5GMzcqRjNGM0YzRkNGQ0YzRjNGM1EocHByaW50MEYoNyM9Rig2JDtGQyIiKUZKRVxbbFtvNiQiIidGTkY4NiQiIigiIiVGMzYkRlBGUEY+NiRGS0Y6RkM2JCIiJEZORjM2JEZDRlVGMzYkRlFGUUYzNiQiIiNGQ0YzNiRGUUZVRjM2JEZDRlFGNDYkRk5GWUZDNiRGWUY6RjM2JEZQRlVGQTYkRlVGWUYzNiRGUEZLRjM2JEY6RjpGMzYkRllGVUYzNiRGVUZDRjM2JEZLRktGMzYkRlVGUEY0NiRGUUY6RjM2JEZQRk5GMzYkRjpGVUYzNiRGS0ZRRkM2JEZORkNGMzYkRk5GUEYzNiRGUEY6RjM2JEZLRlVGMzYkRjpGUUYzNiRGWUZZRjg2JEZORktGMzYkRllGUUYzNiRGQ0Y6RjQ2JEZORlVGMzYkRlBGQ0YzNiRGQ0ZORjM2JEZLRllGMzYkRjpGWUYzNiRGWUZQRjM2JEZVRktGMzYkRjpGS0Y7NiRGVUY6RjM2JEZRRk5GMzYkRjpGUEYzNiRGWUZLRjM2JEZORlFGMzYkRlFGQ0ZBNiRGS0ZQRjM2JEZZRk5GOzYkRlVGUUYzNiRGQ0ZDRjM2JEZRRllGMzYkRlFGS0Y7NiRGQ0ZZRjM2JEZDRktGMzYkRktGTkYzNiRGOkZDRkE2JEZDRlBGMzYkRk5GOkYzNiRGOkZORjM2JEZVRlVGPjYkRktGQ0YzNiRGUEZZRjM2JEZRRlBGMw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFRTFHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiEjIiNhIiImRjNGM0YzRjNGM0YzNypGM0YzIiInRjNGM0YzRjNGMzcqIiIiRjNGMyMhI2FGNiMiJDMiRjZGM0YzRjM3KkYzISIiRjNGM0YzRjNGM0YzNypGM0YzRjNGM0YzRjtGM0YzNypGM0YzRjNGM0YzRjMhIidGMzcqRjNGM0YzIiIjRkBGM0YzRjs3KkYzRjNGM0YzRjNGQEYzRjNRKHBwcmludDBGKDcjPUYoNiQ7RjoiIilGS0VcW2xbbzYkRjhGOEYzNiQiIigiIiVGRTYkRlBGUEYzNiRGTEY2RjM2JCIiJEY4RjM2JEY6RlVGMzYkRlFGUUYzNiRGRUY6RjM2JEZRRlVGMzYkRjpGUUYzNiRGOEZFRjM2JEZFRjZGMzYkRlBGVUYzNiRGVUZFRjM2JEZQRkxGOzYkRjZGNkYzNiRGRUZVRjg2JEZVRjpGOjYkRkxGTEYzNiRGVUZQRjM2JEZRRjZGMzYkRlBGOEYzNiRGNkZVRjM2JEZMRlFGMzYkRjhGOkYzNiRGOEZQRkM2JEZQRjZGQDYkRkxGVUYzNiRGNkZRRjM2JEZFRkVGMzYkRjhGTEYzNiRGRUZRRjM2JEY6RjZGMzYkRjhGVUYzNiRGUEY6RjM2JEY6RjhGMzYkRkxGRUYzNiRGNkZFRjM2JEZFRlBGMzYkRlVGTEYzNiRGNkZMRjM2JEZVRjZGPTYkRlFGOEYzNiRGNkZQRjM2JEZFRkxGMzYkRjhGUUYzNiRGUUY6RjM2JEZMRlBGMzYkRkVGOEYzNiRGVUZRRjs2JEY6RjpGMzYkRlFGRUZANiRGUUZMRjM2JEY6RkVGNDYkRjpGTEYzNiRGTEY4RkA2JEY2RjpGMzYkRjpGUEYzNiRGOEY2RjM2JEY2RjhGOzYkRlVGVUYzNiRGTEY6RjM2JEZQRkVGMzYkRlFGUEYz</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkRUUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWi1GZW42KC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZfcC1JJm1mcmFjR0YkNigtRmhuNiRRIzU0RidGOS1GaG42JFEiNUYnRjkvJS5saW5ldGhpY2tuZXNzR0Zkby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZecS8lKWJldmVsbGVkR0Y9RjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRltvRl5vRmBvLUZYNi0tRmVuNigtRmhuNiRRKyZ1bWludXMwOzFGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWi1GZW42KC1GYnA2KC1GaG42JFEkMTA4RidGOUZncEZqcEZccUZfcUZhcUZbb0Zeb0Zgb0Zib0Zlb0Znb0ZaRlpGWkZbb0Zeb0Zgby1GWDYtRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGZ29GWkZbb0Zeb0Zgby1GWDYtRlpGWkZlcUZaRlpGWkZaRlpGW29GXm9GYG8tRlg2LUZaRlpGWkZlcS1GZW42KC1GaG42JFEiMkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaLUZlbjYoRmFwRltvRl5vRmBvRmJvRmVvRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaLUZlbjYoLUZobjYkUSI2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGW29GXm9GYG8tRlg2LUZaRlpGWkZaRlpGWi1GZW42KC1GaG42JEZkb0Y5RltvRl5vRmBvRmJvRmVvRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vRl5xL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZedS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZpdS8lJmZyYW1lR0ZpdS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZnUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGYXdGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFRTJHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMyMhI2EiIiZGM0YzRjNGM0YzNyohIiJGM0YzIyIkMyJGNkY0RjNGM0YzNypGMyEiJ0YzRjNGM0YzRjNGMzcqRjNGM0YzRjNGM0YzRjRGMzcqRjNGM0Y4RjNGM0YzRjNGMzcqRjNGM0YzRjgiIiNGM0YzIyIjYUY2NypGM0YzRjNGM0YzIiInRjNGMzcqRjNGM0YzRjNGM0YzIiIiRjNRKHBwcmludDBGKDcjPUYoNiQ7RkYiIilGS0VcW2xbbzYkRkRGREYzNiQiIigiIiVGMzYkRlBGUEYzNiRGTEY2RjM2JCIiJEZERjM2JEZGRlVGNDYkRlFGUUYzNiRGQEZGRjg2JEZRRlVGMzYkRkZGUUYzNiRGREZARjM2JEZARjZGNDYkRlBGVUYzNiRGVUZARjw2JEZQRkxGMzYkRjZGNkYzNiRGQEZVRjM2JEZVRkZGMzYkRkxGTEYzNiRGVUZQRjM2JEZRRjZGMzYkRlBGREZENiRGNkZVRjg2JEZMRlFGMzYkRkRGRkYzNiRGREZQRjM2JEZQRjZGMzYkRkxGVUYzNiRGNkZRRjM2JEZARkBGMzYkRkRGTEZBNiRGQEZRRjk2JEZGRjZGMzYkRkRGVUYzNiRGUEZGRjM2JEZGRkRGMzYkRkxGQEYzNiRGNkZARjM2JEZARlBGMzYkRlVGTEYzNiRGNkZMRjM2JEZVRjZGMzYkRlFGREYzNiRGNkZQRjM2JEZARkxGMzYkRkRGUUY4NiRGUUZGRjM2JEZMRlBGRjYkRkBGREYzNiRGVUZRRjM2JEZGRkZGMzYkRlFGQEYzNiRGUUZMRjM2JEZGRkBGMzYkRkZGTEYzNiRGTEZERjM2JEY2RkZGMzYkRkZGUEYzNiRGREY2RkA2JEY2RkRGMzYkRlVGVUYzNiRGTEZGRjM2JEZQRkBGMzYkRlFGUEY0</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L42" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">evalm(EE1.EE2-EE2.EE1+EE0);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMUYxRjFGMUYwRjBGMEYwRjBGMEYwUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY2RVxbbFtvNiQiIidGO0YxNiQiIigiIiVGMTYkRj1GPUYxNiRGOCIiJkYxNiQiIiRGO0YxNiRGN0ZDRjE2JEY+Rj5GMTYkIiIjRjdGMTYkRj5GQ0YxNiRGN0Y+RjE2JEY7RkdGMTYkRkdGQUYxNiRGPUZDRjE2JEZDRkdGMTYkRj1GOEYxNiRGQUZBRjE2JEZHRkNGMTYkRkNGN0YxNiRGOEY4RjE2JEZDRj1GMTYkRj5GQUYxNiRGPUY7RjE2JEZBRkNGMTYkRjhGPkYxNiRGO0Y3RjE2JEY7Rj1GMTYkRj1GQUYxNiRGOEZDRjE2JEZBRj5GMTYkRkdGR0YxNiRGO0Y4RjE2JEZHRj5GMTYkRjdGQUYxNiRGO0ZDRjE2JEY9RjdGMTYkRjdGO0YxNiRGOEZHRjE2JEZBRkdGMTYkRkdGPUYxNiRGQ0Y4RjE2JEZBRjhGMTYkRkNGQUYxNiRGPkY7RjE2JEZBRj1GMTYkRkdGOEYxNiRGO0Y+RjE2JEY+RjdGMTYkRjhGPUYxNiRGR0Y7RjE2JEZDRj5GMTYkRjdGN0YxNiRGPkZHRjE2JEY+RjhGMTYkRjdGR0YxNiRGN0Y4RjE2JEY4RjtGMTYkRkFGN0YxNiRGN0Y9RjE2JEY7RkFGMTYkRkFGO0YxNiRGQ0ZDRjE2JEY4RjdGMTYkRj1GR0YxNiRGPkY9RjE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L43" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">evalm(EE0.EE1-EE1.EE0-36/5*EE1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMUYxRjFGMUYwRjBGMEYwRjBGMEYwUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY2RVxbbFtvNiQiIidGO0YxNiQiIigiIiVGMTYkRj1GPUYxNiRGOCIiJkYxNiQiIiRGO0YxNiRGN0ZDRjE2JEY+Rj5GMTYkIiIjRjdGMTYkRj5GQ0YxNiRGN0Y+RjE2JEY7RkdGMTYkRkdGQUYxNiRGPUZDRjE2JEZDRkdGMTYkRj1GOEYxNiRGQUZBRjE2JEZHRkNGMTYkRkNGN0YxNiRGOEY4RjE2JEZDRj1GMTYkRj5GQUYxNiRGPUY7RjE2JEZBRkNGMTYkRjhGPkYxNiRGO0Y3RjE2JEY7Rj1GMTYkRj1GQUYxNiRGOEZDRjE2JEZBRj5GMTYkRkdGR0YxNiRGO0Y4RjE2JEZHRj5GMTYkRjdGQUYxNiRGO0ZDRjE2JEY9RjdGMTYkRjdGO0YxNiRGOEZHRjE2JEZBRkdGMTYkRkdGPUYxNiRGQ0Y4RjE2JEZBRjhGMTYkRkNGQUYxNiRGPkY7RjE2JEZBRj1GMTYkRkdGOEYxNiRGO0Y+RjE2JEY+RjdGMTYkRjhGPUYxNiRGR0Y7RjE2JEZDRj5GMTYkRjdGN0YxNiRGPkZHRjE2JEY+RjhGMTYkRjdGR0YxNiRGN0Y4RjE2JEY4RjtGMTYkRkFGN0YxNiRGN0Y9RjE2JEY7RkFGMTYkRkFGO0YxNiRGQ0ZDRjE2JEY4RjdGMTYkRj1GR0YxNiRGPkY9RjE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L44" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">evalm(EE0.EE2-EE2.EE0+36/5*EE2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMUYxRjFGMUYwRjBGMEYwRjBGMEYwUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY2RVxbbFtvNiQiIidGO0YxNiQiIigiIiVGMTYkRj1GPUYxNiRGOCIiJkYxNiQiIiRGO0YxNiRGN0ZDRjE2JEY+Rj5GMTYkIiIjRjdGMTYkRj5GQ0YxNiRGN0Y+RjE2JEY7RkdGMTYkRkdGQUYxNiRGPUZDRjE2JEZDRkdGMTYkRj1GOEYxNiRGQUZBRjE2JEZHRkNGMTYkRkNGN0YxNiRGOEY4RjE2JEZDRj1GMTYkRj5GQUYxNiRGPUY7RjE2JEZBRkNGMTYkRjhGPkYxNiRGO0Y3RjE2JEY7Rj1GMTYkRj1GQUYxNiRGOEZDRjE2JEZBRj5GMTYkRkdGR0YxNiRGO0Y4RjE2JEZHRj5GMTYkRjdGQUYxNiRGO0ZDRjE2JEY9RjdGMTYkRjdGO0YxNiRGOEZHRjE2JEZBRkdGMTYkRkdGPUYxNiRGQ0Y4RjE2JEZBRjhGMTYkRkNGQUYxNiRGPkY7RjE2JEZBRj1GMTYkRkdGOEYxNiRGO0Y+RjE2JEY+RjdGMTYkRjhGPUYxNiRGR0Y7RjE2JEZDRj5GMTYkRjdGN0YxNiRGPkZHRjE2JEY+RjhGMTYkRjdGR0YxNiRGN0Y4RjE2JEY4RjtGMTYkRkFGN0YxNiRGN0Y9RjE2JEY7RkFGMTYkRkFGO0YxNiRGQ0ZDRjE2JEY4RjdGMTYkRj1GR0YxNiRGPkY9RjE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L45" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L46" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Eigenvectors(evalm(EE0));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQtSSdSVEFCTEVHRig2JSI1PSxiaXQhZnVZJT0tSSdNQVRSSVhHRig2IzcqNyMtSSZtZnJhY0c2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtbkdGNzYjUSQxMDhGKC1GPDYjUSI1Rig3Iy1GNjYkLUY8NiNRIzcyRihGPzcjLUklbXJvd0dGNzYkLUkjbW9HRjc2I1EqJnVtaW51czA7RihGNTcjLUY2NiQtRjw2I1EjMzZGKEY/NyMtRjw2I1EiMEYoRlY3Iy1GSjYkRkxGQzcjLUZKNiRGTEZRJkknVmVjdG9yR0YlNiNJJ2NvbHVtbkdGKC1GLTYlIjVRLWJpdCFmdVklPS1GMTYjNyo3Ki1GSjYkRkwtRjY2JC1GPDYjUSUyOTE2RigtRjw2I1EjMjVGKEZXRmVvRldGZ29GV0ZXRlc3KkZXLUY2NiQtRjw2I1EjNTRGKEY/RldGV0ZXRldGVy1GSjYkRkxGYHA3KkZXRldGV0ZlcEZXRldGYHBGVzcqRmBwRldGZXBGV0ZXLUY8NiNRKyZ1bWludXMwOzFGKEZXRlc3KkZgcEZXRmVwRldGVy1GPDYjUSIxRihGV0ZXNypGV0ZdcUZXRldGV0ZXRldGXXE3KkZXRldGV0ZdcUZXRldGXXFGVzcqRl1xRldGXXFGV0ZdcUZXRldGV0knTWF0cml4R0YlNyQtRmpuNiMvSSQlaWRHRihGLy1GY3E2Iy9GaHFGYG8=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L47" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">V0:=Vector(8,[1,0,0,0,0,0,0,0]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNWMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tSShtZmVuY2VkR0YkNigtRiw2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNiYtSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y8LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zgby8lK2dyb3VwYWxpZ25HRmBvLyUocm93c3BhbkdGXW8vJStjb2x1bW5zcGFuR0Zdb0Zeb0Zhb0Zjby1GZW42Ji1GaG42KC1GW282JFEiMEYnRjxGXm9GYW9GY29GZW9GZ29GXm9GYW9GY29GaW9GaW9GaW9GaW9GaW9GaW8vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSdjZW50ZXJGJy9GZG9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Y0LyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXXEvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGaHEvJSZmcmFtZUdGaHEvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmVxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPC9JK21zZW1hbnRpY3NHRiRRKkNvbFZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zgc0Y8LUZTNigtRiw2Ji1GWDY8LUZlbjYmLUZobjYoLUZbbzYmRl1vRltzRl5zRjxGXm9GYW9GY29GZW9GZ29GXm9GYW9GY28tRmVuNiYtRmhuNigtRltvNiZGX3BGW3NGXnNGPEZeb0Zhb0Zjb0Zlb0Znb0Zeb0Zhb0Zjb0ZldEZldEZldEZldEZldEZldEZgcEZjcC9GYm9GaHJGZ3BGaXBGW3FGXnFGYHFGY3FGZnFGaXFGW3JGXXJGYHJGYnJGZHJGZnJGaXJGW3NGXnNGPEZbc0Zec0Y8L0Zkc1EiW0YnL0Znc1EiXUYn">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNWMEdGKC1JJ1JUQUJMRUdGKDYlIjVxdWBpdCFmdVklPS1JJ01BVFJJWEdGKDYjNyo3Iy1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMUYoNyMtRjg2I1EiMEYoRj5GPkY+Rj5GPkY+JkknVmVjdG9yR0YlNiNJJ2NvbHVtbkdGKDcjLUZCNiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L51" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">V1:=EE1.V0; V2:=EE2.V0; evalm(EE1.V1+6*V2); evalm(EE2.V2-6*V1); </Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNWMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tSShtZmVuY2VkR0YkNigtRiw2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNiYtSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y8LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zgby8lK2dyb3VwYWxpZ25HRmBvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmdvRl5vRmFvRmNvRlotRmVuNiYtRmhuNigtRltvNiRGZ29GPEZeb0Zhb0Zjb0Zlb0Zob0Zeb0Zhb0Zjb0ZaRlpGWkZaRlovJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSdjZW50ZXJGJy9GZG9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Y0LyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXXEvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGaHEvJSZmcmFtZUdGaHEvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmVxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPC9JK21zZW1hbnRpY3NHRiRRKkNvbFZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zgc0Y8LUZTNigtRiw2Ji1GWDY8LUZlbjYmLUZobjYoLUZbbzYmRl1vRltzRl5zRjxGXm9GYW9GY29GZW9GaG9GXm9GYW9GY29GX3QtRmVuNiYtRmhuNigtRltvNiZGZ29GW3NGXnNGPEZeb0Zhb0Zjb0Zlb0Zob0Zeb0Zhb0Zjb0ZfdEZfdEZfdEZfdEZfdEZgcEZjcC9GYm9GaHJGZ3BGaXBGW3FGXnFGYHFGY3FGZnFGaXFGW3JGXXJGYHJGYnJGZHJGZnJGaXJGW3NGXnNGPEZbc0Zec0Y8L0Zkc1EiW0YnL0Znc1EiXUYn">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNWMUdGKC1JJ1JUQUJMRUdGKDYlIjVdKFJETzJmdVklPS1JJ01BVFJJWEdGKDYjNyo3Iy1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjY3Iy1GODYjUSIxRihGNkY2RjZGNkY2JkknVmVjdG9yR0YlNiNJJ2NvbHVtbkdGKDcjLUZCNiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNWMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tSShtZmVuY2VkR0YkNigtRiw2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNiYtSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y8LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zgby8lK2dyb3VwYWxpZ25HRmBvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmdvRl5vRmFvRmNvLUZlbjYmLUZobjYoLUZbbzYkUSsmdW1pbnVzMDsxRidGPEZeb0Zhb0Zjb0Zlb0Zob0Zeb0Zhb0Zjb0ZaRlpGWkZaRlpGWi8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJ2NlbnRlckYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjQvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZecS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZpcS8lJmZyYW1lR0ZpcS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZnEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8L0krbXNlbWFudGljc0dGJFEqQ29sVmVjdG9yRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmFzRjwtRlM2KC1GLDYmLUZYNjwtRmVuNiYtRmhuNigtRltvNiZGXW9GXHNGX3NGPEZeb0Zhb0Zjb0Zlb0Zob0Zeb0Zhb0Zjby1GZW42Ji1GaG42KC1GLDYnLUY5Ni9RKiZ1bWludXMwO0YnRlxzRl9zRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZgdS1GW282JkZnb0Zcc0Zfc0Y8RlxzRl9zRjxGXm9GYW9GY29GZW9GaG9GXm9GYW9GY29GYHRGYHRGYHRGYHRGYHRGYHRGYXBGZHAvRmJvRmlyRmhwRmpwRlxxRl9xRmFxRmRxRmdxRmpxRlxyRl5yRmFyRmNyRmVyRmdyRmpyRlxzRl9zRjxGXHNGX3NGPC9GZXNRIltGJy9GaHNRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNWMkdGKC1JJ1JUQUJMRUdGKDYlIjVhUWBpdCFmdVklPS1JJ01BVFJJWEdGKDYjNyo3Iy1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoNyMtRjg2I1ErJnVtaW51czA7MUYoRjZGNkY2RjZGNkY2JkknVmVjdG9yR0YlNiNJJ2NvbHVtbkdGKDcjLUZCNiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDLyUmYWxpZ25HUSVheGlzRicvRj9RKWJhc2VsaW5lRicvRkJRJ2NlbnRlckYnL0ZEUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRlgvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGXW8vJSZmcmFtZUdGXW8vJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR1EmZmFsc2VGJy8lLWVxdWFsY29sdW1uc0dGZ28vJS1kaXNwbGF5c3R5bGVHRmdvLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmpuLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Znb0Y7RjsvSSttc2VtYW50aWNzR0YkUSlhcnJheVsxXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZmcA==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSd2ZWN0b3JHRiU2IzcqIiIhRjBGMEYwRjBGMEYwRjBRKHBwcmludDBGKDcjPUYoNiM7IiIiIiIpRVxbbClGNkYwIiIjRjAiIiRGMCIiJUYwIiImRjAiIidGMCIiKEYwRjdGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDLyUmYWxpZ25HUSVheGlzRicvRj9RKWJhc2VsaW5lRicvRkJRJ2NlbnRlckYnL0ZEUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRlgvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGXW8vJSZmcmFtZUdGXW8vJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR1EmZmFsc2VGJy8lLWVxdWFsY29sdW1uc0dGZ28vJS1kaXNwbGF5c3R5bGVHRmdvLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmpuLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Znb0Y7RjsvSSttc2VtYW50aWNzR0YkUSlhcnJheVsxXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZmcA==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSd2ZWN0b3JHRiU2IzcqIiIhRjBGMEYwRjBGMEYwRjBRKHBwcmludDBGKDcjPUYoNiM7IiIiIiIpRVxbbClGNkYwIiIjRjAiIiRGMCIiJUYwIiImRjAiIidGMCIiKEYwRjdGMA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L52" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">V3:=EE2.V1; V4:=EE1.V2;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNWM0dGKC1JJ1JUQUJMRUdGKDYlIjV5KUhETzJmdVklPS1JJ01BVFJJWEdGKDYjNyo3Iy1JJW1yb3dHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbW9HRjk2I1EqJnVtaW51czA7RigtSSZtZnJhY0dGOTYkLUkjbW5HRjk2I1EjNTRGKC1GRTYjUSI1Rig3Iy1GRTYjUSIwRihGS0ZLNyMtRkU2I1ErJnVtaW51czA7MUYoRktGS0ZLJkknVmVjdG9yR0YlNiNJJ2NvbHVtbkdGKDcjLUZTNiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNWNEdGKC1JJ1JUQUJMRUdGKDYlIjVlQGBpdCFmdVklPS1JJ01BVFJJWEdGKDYjNyo3Iy1JJW1yb3dHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbW9HRjk2I1EqJnVtaW51czA7RigtSSZtZnJhY0dGOTYkLUkjbW5HRjk2I1EjNTRGKC1GRTYjUSI1Rig3Iy1GRTYjUSIwRihGSzcjLUZFNiNRIjFGKEZLRktGS0ZLJkknVmVjdG9yR0YlNiNJJ2NvbHVtbkdGKDcjLUZTNiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L53" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">eta:=Vector(8,[eta8,eta7,eta6,eta5,eta4,eta3,eta2,eta1]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRldGFHRihYKiUhR0YoRihbZ2whIyUhISEiKSIpLUkjbWlHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUScmZXRhOzhGKC1GMTYjUScmZXRhOzdGKC1GMTYjUScmZXRhOzZGKC1GMTYjUScmZXRhOzVGKC1GMTYjUScmZXRhOzRGKC1GMTYjUScmZXRhOzNGKC1GMTYjUScmZXRhOzJGKC1GMTYjUScmZXRhOzFGKDcjLSZJJ1ZlY3RvckdGJTYjSSdjb2x1bW5HRig2Iy9JJCVpZEdGKCI1LWZfaXQhZnVZJT0=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L54" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">evalm(Z1*eta+EE1.eta);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSd2ZWN0b3JHRiU2IzcqLCYqJkkjWjFHRigiIiJJJWV0YThHRihGM0YzSSVldGE3R0YoIyIjYSIiJiwmKiZGMkYzRjVGM0YzSSVldGE2R0YoIiInLCoqJkYyRjNGO0YzRjNGNEYzSSVldGE1R0YoIyEjYUY4SSVldGE0R0YoIyIkMyJGOCwmKiZGMkYzRj9GM0YzRjUhIiIsJiomRjJGM0ZCRjNGM0klZXRhM0dGKEZALCYqJkYyRjNGSkYzRjNJJWV0YTJHRighIicsKiomRjJGM0ZNRjNGM0Y/IiIjRkJGR0klZXRhMUdGKEZALCYqJkYyRjNGUkYzRjNGSkZHUShwcHJpbnQwRig3Iz1GKDYjO0YzIiIpRVxbbClGM0YwRlFGOSIiJEY9IiIlRkVGOEZIRjxGSyIiKEZPRlpGUw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L55" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">evalm(Z2*eta+EE2.eta);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUYsNiYtRiw2Ji1JI21pR0YkNiVRI1oyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0ZDUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGTS8lKXN0cmV0Y2h5R0ZNLyUqc3ltbWV0cmljR0ZNLyUobGFyZ2VvcEdGTS8lLm1vdmFibGVsaW1pdHNHRk0vJSdhY2NlbnRHRk0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zmbi1GPDYlUScmZXRhOzhGJ0Y/RkJGSS1GRjYtUSgmbWludXM7RidGSUZLRk5GUEZSRlRGVkZYL0ZlblEsMC4yMjIyMjIyZW1GJy9GaG5GYG8tSSZtZnJhY0dGJDYoLUYsNiYtSSNtbkdGJDYkUSM1NEYnRklGRS1GPDYlUScmZXRhOzZGJ0Y/RkJGSS1GaG82JFEiNUYnRkkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZwLyUpYmV2ZWxsZWRHRk1GSS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXXEvJStncm91cGFsaWduR0ZdcS8lKHJvd3NwYW5HRmNwLyUrY29sdW1uc3BhbkdGY3AtRjU2KC1GLDYqLUYsNiZGO0ZFLUY8NiVRJyZldGE7N0YnRj9GQkZJRlxvRmluLUZGNi1RJyZwbHVzO0YnRklGS0ZORlBGUkZURlZGWEZfb0Zhby1GY282KC1GLDYmLUZobzYkUSQxMDhGJ0ZJRkUtRjw2JVEnJmV0YTs1RidGP0ZCRklGXnBGYXBGZHBGZ3BGaXBGXG8tRmNvNigtRiw2JkZnb0ZFLUY8NiVRJyZldGE7NEYnRj9GQkZJRl5wRmFwRmRwRmdwRmlwRklGW3FGXnFGYHFGYnFGZHEtRjU2KC1GLDYmLUYsNiZGO0ZFRltwRklGXG8tRiw2Ji1GaG82JFEiNkYnRklGRUZcckZJRklGW3FGXnFGYHFGYnFGZHEtRjU2KC1GLDYmLUYsNiZGO0ZFRmlyRklGXG8tRmNvNigtRiw2JkZnb0ZFLUY8NiVRJyZldGE7MkYnRj9GQkZJRl5wRmFwRmRwRmdwRmlwRklGW3FGXnFGYHFGYnFGZHEtRjU2KC1GLDYmLUYsNiZGO0ZFRmBzRklGXG9GW3BGSUZbcUZecUZgcUZicUZkcS1GNTYoLUYsNiotRiw2JkY7RkUtRjw2JVEnJmV0YTszRidGP0ZCRklGXG9GaXJGX3ItRiw2Ji1GaG82JFEiMkYnRklGRUZgc0ZJRl9yLUZjbzYoLUYsNiZGZ29GRS1GPDYlUScmZXRhOzFGJ0Y/RkJGSUZecEZhcEZkcEZncEZpcEZJRltxRl5xRmBxRmJxRmRxLUY1NigtRiw2Ji1GLDYmRjtGRUZodEZJRl9yLUYsNiZGW3RGRUZndUZJRklGW3FGXnFGYHFGYnFGZHEtRjU2KC1GLDYmLUYsNiZGO0ZFRmN2RklGX3JGaHRGSUZbcUZecUZgcUZicUZkcUZbcUZecUZgcS8lJmFsaWduR1ElYXhpc0YnL0ZccVEpYmFzZWxpbmVGJy9GX3FGZnAvRmFxUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGQS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmB4LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRlt5LyUmZnJhbWVHRlt5LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGTS8lLWVxdWFsY29sdW1uc0dGTS8lLWRpc3BsYXlzdHlsZUdGTS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZoeC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGTUZJRkkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsxXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zjeg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSd2ZWN0b3JHRiU2IzcqLCYqJkkjWjJHRigiIiJJJWV0YThHRihGM0YzSSVldGE2R0YoIyEjYSIiJiwqKiZGMkYzSSVldGE3R0YoRjNGM0Y0ISIiSSVldGE1R0YoIyIkMyJGOEklZXRhNEdGKEY2LCYqJkYyRjNGNUYzRjNGOyEiJywmKiZGMkYzRj1GM0YzSSVldGEyR0YoRjYsJiomRjJGM0ZARjNGM0Y1RjwsKiomRjJGM0klZXRhM0dGKEYzRjNGPUY8RkAiIiNJJWV0YTFHRigjIiNhRjgsJiomRjJGM0ZGRjNGM0ZLIiInLCYqJkYyRjNGTUYzRjNGRkYzUShwcHJpbnQwRig3Iz1GKDYjO0YzIiIpRVxbbClGM0YwRkxGOSIiJEZBIiIlRkRGOEZHRlJGSSIiKEZQRlpGUw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L56" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Case_II_1.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2018" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1200" rtablesize="10" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" errorcursor="false" labelling="true" screenheight="25" prompt="sl3 &gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L1" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart: with(LinearAlgebra): with(DifferentialGeometry): with(LieAlgebras):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Basis A1, ..., A8 in sl(3)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A1:=Matrix(3,3): A1[1,3]:=1: evalm(A1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0LUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRj5GQUZDLUYyNihGNEY0RjRGPkZBRkNGTi8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiFGMSIiIjclRjFGMUYxRjNRKHBwcmludDBGKDcjPUYoNiQ7RjIiIiRGOEVcW2wqNiRGOUYyRjE2JEYyRjlGMjYkIiIjRjlGMTYkRjJGPkYxNiRGOUY5RjE2JEY+RjJGMTYkRjlGPkYxNiRGMkYyRjE2JEY+Rj5GMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A2:=Matrix(3,3): A2[1,2]:=1: evalm(A2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGRy1GNTYoLUY4NiRGR0Y7Rj5GQUZDRkVGSEY0Rj5GQUZDLUYyNihGNEY0RjRGPkZBRkNGTi8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiEiIiJGMTclRjFGMUYxRjNRKHBwcmludDBGKDcjPUYoNiQ7RjIiIiRGOEVcW2wqNiRGOUYyRjE2JEYyRjlGMTYkIiIjRjlGMTYkRjJGPkYyNiRGOUY5RjE2JEY+RjJGMTYkRjlGPkYxNiRGMkYyRjE2JEY+Rj5GMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L7" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A3:=Matrix(3,3): A3[2,3]:=1: evalm(A3);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkMtRjI2KEY0RjQtRjU2KC1GODYkRkdGO0Y+RkFGQ0ZFRkhGPkZBRkNGMS8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiFGMUYxNyVGMUYxIiIiRjBRKHBwcmludDBGKDcjPUYoNiQ7RjMiIiRGOEVcW2wqNiRGOUYzRjE2JEYzRjlGMTYkIiIjRjlGMzYkRjNGPkYxNiRGOUY5RjE2JEY+RjNGMTYkRjlGPkYxNiRGM0YzRjE2JEY+Rj5GMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L8" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A4:=Matrix(3,3): A4[1,1]:=1: A4[2,2]:=-1: evalm(A4);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR0Y6LyUrY29sdW1uc3BhbkdGOi1GNTYoLUY4NiRRIjBGJ0Y7Rj5GQUZDRkVGR0ZJRj5GQUZDLUYyNihGSS1GNTYoLUY4NiRRKyZ1bWludXMwOzFGJ0Y7Rj5GQUZDRkVGR0ZJRj5GQUZDLUYyNihGSUZJRklGPkZBRkMvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX28vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGam8vJSZmcmFtZUdGam8vJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR1EmZmFsc2VGJy8lLWVxdWFsY29sdW1uc0dGZHAvJS1kaXNwbGF5c3R5bGVHRmRwLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmdvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZkcEY7RjsvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZjcQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiIiIiFGMjclRjIhIiJGMjclRjJGMkYyUShwcHJpbnQwRig3Iz1GKDYkO0YxIiIkRjpFXFtsKjYkRjtGMUYyNiRGMUY7RjI2JCIiI0Y7RjI2JEYxRkBGMjYkRjtGO0YyNiRGQEYxRjI2JEY7RkBGMjYkRjFGMUYxNiRGQEZARjQ=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L9" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A5:=Matrix(3,3): A5[2,2]:=1: A5[3,3]:=-1: evalm(A5);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkMtRjI2KEY0LUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRjRGPkZBRkMtRjI2KEY0RjQtRjU2KC1GODYkUSsmdW1pbnVzMDsxRidGO0Y+RkFGQ0ZFRkhGPkZBRkMvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX28vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGam8vJSZmcmFtZUdGam8vJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR1EmZmFsc2VGJy8lLWVxdWFsY29sdW1uc0dGZHAvJS1kaXNwbGF5c3R5bGVHRmRwLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmdvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZkcEY7RjsvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZjcQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiFGMUYxNyVGMSIiIkYxNyVGMUYxISIiUShwcHJpbnQwRig3Iz1GKDYkO0YzIiIkRjpFXFtsKjYkRjtGM0YxNiRGM0Y7RjE2JCIiI0Y7RjE2JEYzRkBGMTYkRjtGO0Y1NiRGQEYzRjE2JEY7RkBGMTYkRjNGM0YxNiRGQEZARjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L10" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A6:=Matrix(3,3): A6[3,2]:=1: evalm(A6);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkNGMS1GMjYoRjQtRjU2KC1GODYkRkdGO0Y+RkFGQ0ZFRkhGNEY+RkFGQy8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiFGMUYxRjA3JUYxIiIiRjFRKHBwcmludDBGKDcjPUYoNiQ7RjMiIiRGOEVcW2wqNiRGOUYzRjE2JEYzRjlGMTYkIiIjRjlGMTYkRjNGPkYxNiRGOUY5RjE2JEY+RjNGMTYkRjlGPkYzNiRGM0YzRjE2JEY+Rj5GMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L11" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A7:=Matrix(3,3): A7[2,1]:=1: evalm(A7);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkMtRjI2KC1GNTYoLUY4NiRGR0Y7Rj5GQUZDRkVGSEY0RjRGPkZBRkNGMS8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiFGMUYxNyUiIiJGMUYxRjBRKHBwcmludDBGKDcjPUYoNiQ7RjMiIiRGOEVcW2wqNiRGOUYzRjE2JEYzRjlGMTYkIiIjRjlGMTYkRjNGPkYxNiRGOUY5RjE2JEY+RjNGMzYkRjlGPkYxNiRGM0YzRjE2JEY+Rj5GMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L12" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A8:=Matrix(3,3): A8[3,1]:=1: evalm(A8);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkNGMS1GMjYoLUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRjRGNEY+RkFGQy8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiFGMUYxRjA3JSIiIkYxRjFRKHBwcmludDBGKDcjPUYoNiQ7RjMiIiRGOEVcW2wqNiRGOUYzRjM2JEYzRjlGMTYkIiIjRjlGMTYkRjNGPkYxNiRGOUY5RjE2JEY+RjNGMTYkRjlGPkYxNiRGM0YzRjE2JEY+Rj5GMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">L := LieAlgebraData([A1,A2,A3,A4,A5,A6,A7,A8], sl3);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJMR0YoNzcvNyRJI2UxRzYjL0knX2xvY2FsR0YmSTBfbjIxNjc3NTQ3NTA5NDRHRihJI2U0RzYjL0Y0STBfbjIxNjc3NTQ3NTExMzZHRigsJEYxISIiLzckRjFJI2U1RzYjL0Y0STBfbjIxNjc3NTQ3NTEyMDBHRihGOi83JEYxSSNlNkc2Iy9GNEkwX24yMTY3NzU0NzUxMjY0R0YoSSNlMkc2Iy9GNEkwX24yMTY3NzU0NzUxMDA4R0YoLzckRjFJI2U3RzYjL0Y0STBfbjIxNjc3NTQ3NTEzMjhHRigsJEkjZTNHNiMvRjRJMF9uMjE2Nzc1NDc1MTA3MkdGKEY7LzckRjFJI2U4RzYjL0Y0STBfbjIxNjc3NTQ3NTEzOTJHRigsJkY2IiIiRj5GaG4vNyRGSEZTRjEvNyRGSEY2LCRGSCEiIy83JEZIRj5GSC83JEZIRk5GNi83JEZIRlksJEZERjsvNyRGU0Y2RlMvNyRGU0Y+LCRGU0Zeby83JEZTRkRGPi83JEZTRllGTi83JEY2RkRGRC83JEY2Rk4sJEZORl5vLzckRjZGWSwkRllGOy83JEY+RkQsJEZERl5vLzckRj5GTkZOLzckRj5GWUZmcC83JEZERk5GWTcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihJJHNsM0dGKDckIiIpPUYoSSZmYWxzZUdGJkVcW2whNzg3JDclRmhuIiIlRmhuRjs3JDclRmhuIiImRmhuRjs3JDclRmhuIiInIiIjRmhuNyQ3JUZobiIiKCIiJEY7NyQ3JUZobkZpcUZgckZobjckNyVGaG5GaXFGY3JGaG43JDclRmdyRltzRmhuRmhuNyQ3JUZnckZgckZnckZebzckNyVGZ3JGY3JGZ3JGaG43JDclRmdyRmpyRmByRmhuNyQ3JUZnckZpcUZmckY7NyQ3JUZbc0ZgckZbc0ZobjckNyVGW3NGY3JGW3NGXm83JDclRltzRmZyRmNyRmhuNyQ3JUZbc0ZpcUZqckZobjckNyVGYHJGZnJGZnJGaG43JDclRmByRmpyRmpyRl5vNyQ3JUZgckZpcUZpcUY7NyQ3JUZjckZmckZmckZebzckNyVGY3JGanJGanJGaG43JDclRmNyRmlxRmlxRjs3JDclRmZyRmpyRmlxRmhu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L28" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">DGsetup(L);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVExTGllfmFsZ2VicmE6fnNsM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">STFMaWV+YWxnZWJyYTp+c2wzRzYi</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L29" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">sl3adj:=Adjoint();</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdzbDNhZGpHRig3Ki1JJ1JUQUJMRUdGKDYlIjVpaUJrOUNZblc9LUknTUFUUklYR0YoNiM3KjcqLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGOEY4LUY5NiNRKyZ1bWludXMwOzFGKEY/RjhGOEY4NypGOEY4RjhGOEY4LUY5NiNRIjFGKEY4Rjg3KkY4RjhGOEY4RjhGOEY/Rjg3KkY4RjhGOEY4RjhGOEY4RkNGRzcqRjhGOEY4RjhGOEY4RjhGOEZIRkhJJ01hdHJpeEdGJS1GMDYlIjUjUU9VWVRpdVklPS1GNDYjNyo3KkY4RjhGQ0Y4RjhGOEY4Rjg3KkY4RjhGOC1GOTYjUSsmdW1pbnVzMDsyRihGQ0Y4RjhGOEZINypGOEY4RjhGOEY4RjhGQ0Y4Rkg3KkY4RjhGOEY4RjhGOEY4Rj9GSEZIRkktRjA2JSI1LWxCazlDWW5XPS1GNDYjNyo3KkY4Rj9GOEY4RjhGOEY4RjhGSDcqRjhGOEY4RkNGUkY4RjhGOEZIRkJGSEZHRkhGSS1GMDYlIjVBbUJrOUNZblc9LUY0NiM3KjcqRkNGOEY4RjhGOEY4RjhGODcqRjgtRjk2I1EiMkYoRjhGOEY4RjhGOEY4NypGOEY4Rj9GOEY4RjhGOEY4RkhGSEZCNypGOEY4RjhGOEY4RjhGUkY4RlZGSS1GMDYlIjVVbkJrOUNZblc9LUY0NiM3KkZfb0ZnbjcqRjhGOEZhb0Y4RjhGOEY4RjhGSEZINypGOEY4RjhGOEY4RlJGOEY4RlVGVkZJLUYwNiUiNWlvQms5Q1luVz0tRjQ2IzcqRkg3KkY/RjhGOEY4RjhGOEY4RjhGSEZIRmRvNypGOEY4RjhGP0Zhb0Y4RjhGOEZIRlVGSS1GMDYlIjUjKXBCazlDWW5XPS1GNDYjNypGSEZIRl9vRmduRkhGSDcqRjhGOEY4RmFvRj9GOEY4Rjg3KkY4RjhGOEY4RjhGP0Y4RjhGSS1GMDYlIjUtckJrOUNZblc9LUY0NiM3KkZIRkhGSEZkcEZkcDcqRjhGQ0Y4RjhGOEY4RjhGOEZkbzcqRjhGOEY4RkNGQ0Y4RjhGOEZJNyM3Ki1GSTYjL0kkJWlkR0YoRjItRkk2Iy9GW3JGTC1GSTYjL0ZbckZZLUZJNiMvRltyRltvLUZJNiMvRltyRmhvLUZJNiMvRltyRmBwLUZJNiMvRltyRmhwLUZJNiMvRltyRmBx</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14" drawlabel="true">
<Input><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L30" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Basis of the adjoint representation:</Text-field><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">E0:=sl3adj[8]; E1:=sl3adj[7]; E2:=sl3adj[6]; </Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNFMEdGKC1JJ1JUQUJMRUdGKDYlIjUtckJrOUNZblc9LUknTUFUUklYR0YoNiM3KjcqLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGN0Y3RjdGN0Y3RjdGN0Y2RjY3Ki1GODYjUSsmdW1pbnVzMDsxRihGN0Y3RjdGN0Y3RjdGN0Y+NypGNy1GODYjUSIxRihGN0Y3RjdGN0Y3Rjc3KkY3RjdGP0Y3RjdGN0Y3Rjc3KkY3RjdGN0ZDRkNGN0Y3RjdJJ01hdHJpeEdGJTcjLUZINiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNFMUdGKC1JJ1JUQUJMRUdGKDYlIjUjKXBCazlDWW5XPS1JJ01BVFJJWEdGKDYjNyo3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjdGN0Y3RjdGN0Y3RjdGNjcqLUY4NiNRIjFGKEY3RjdGN0Y3RjdGN0Y3NypGNy1GODYjUSsmdW1pbnVzMDsxRihGN0Y3RjdGN0Y3RjdGNkY2NypGN0Y3RjctRjg2I1EiMkYoRkNGN0Y3Rjc3KkY3RjdGN0Y3RjdGQ0Y3RjdJJ01hdHJpeEdGJTcjLUZLNiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNFMkdGKC1JJ1JUQUJMRUdGKDYlIjVpb0JrOUNZblc9LUknTUFUUklYR0YoNiM3KjcqLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGN0Y3RjdGN0Y3RjdGNzcqLUY4NiNRKyZ1bWludXMwOzFGKEY3RjdGN0Y3RjdGN0Y3RjZGNjcqRjdGN0Y/RjdGN0Y3RjdGNzcqRjdGN0Y3Rj8tRjg2I1EiMkYoRjdGN0Y3RjY3KkY3RjdGN0Y3RjdGNy1GODYjUSIxRihGN0knTWF0cml4R0YlNyMtRks2Iy9JJCVpZEdGKEYx</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L61" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">H1:=sl3adj[4]; H2:=sl3adj[5];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNIMUdGKC1JJ1JUQUJMRUdGKDYlIjVBbUJrOUNZblc9LUknTUFUUklYR0YoNiM3KjcqLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIxRigtRjg2I1EiMEYoRj5GPkY+Rj5GPkY+NypGPi1GODYjUSIyRihGPkY+Rj5GPkY+Rj43KkY+Rj4tRjg2I1ErJnVtaW51czA7MUYoRj5GPkY+Rj5GPjcqRj5GPkY+Rj5GPkY+Rj5GPkZJNypGPkY+Rj5GPkY+RjdGPkY+NypGPkY+Rj5GPkY+Rj4tRjg2I1ErJnVtaW51czA7MkYoRj43KkY+Rj5GPkY+Rj5GPkY+RkZJJ01hdHJpeEdGJTcjLUZQNiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNIMkdGKC1JJ1JUQUJMRUdGKDYlIjVVbkJrOUNZblc9LUknTUFUUklYR0YoNiM3KjcqLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIxRigtRjg2I1EiMEYoRj5GPkY+Rj5GPkY+NypGPi1GODYjUSsmdW1pbnVzMDsxRihGPkY+Rj5GPkY+Rj43KkY+Rj4tRjg2I1EiMkYoRj5GPkY+Rj5GPjcqRj5GPkY+Rj5GPkY+Rj5GPkZJNypGPkY+Rj5GPkY+LUY4NiNRKyZ1bWludXMwOzJGKEY+Rj43KkY+Rj5GPkY+Rj5GPkY3Rj43KkY+Rj5GPkY+Rj5GPkY+RkJJJ01hdHJpeEdGJTcjLUZQNiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L62" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">E0c:=sl3adj[1];  E1c:=sl3adj[2]; E2c:=sl3adj[3];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSRFMGNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUkobWZlbmNlZEdGJDYoLUYsNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGPC8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znb0ZnbkZnbi1GaG42KC1GW282JFErJnVtaW51czA7MUYnRjxGXm9GYW9GY29GZW9GaG9Gam9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNi1GZ25GZ25GZ25GZ25GZ24tRmhuNigtRltvNiRGZ29GPEZeb0Zhb0Zjb0Zlb0Zob0ZnbkZnbkZeb0Zhb0Zjby1GZW42LUZnbkZnbkZnbkZnbkZnbkZnbkZqb0ZnbkZeb0Zhb0Zjby1GZW42LUZnbkZnbkZnbkZnbkZnbkZnbkZnbkZhcEZeb0Zhb0Zjb0ZncC1GZW42LUZnbkZnbkZnbkZnbkZnbkZnbkZnbkZnbkZeb0Zhb0Zjb0ZpcEZpcC8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJ2NlbnRlckYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjQvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZocS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjci8lJmZyYW1lR0Zjci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYHIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlt0RjwtRlM2KC1GLDYmLUZYNjwtRmVuNi0tRmhuNigtRltvNiZGXW9GZnNGaXNGPEZeb0Zhb0Zjb0Zlb0Zob0ZcdUZcdS1GaG42KC1GLDYnLUY5Ni9RKiZ1bWludXMwO0YnRmZzRmlzRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZodS1GW282JkZnb0Zmc0Zpc0Y8RmZzRmlzRjxGXm9GYW9GY29GZW9GaG9GYHVGXHVGXHVGXHVGXm9GYW9GY28tRmVuNi1GXHVGXHVGXHVGXHVGXHUtRmhuNihGanVGXm9GYW9GY29GZW9GaG9GXHVGXHVGXm9GYW9GY28tRmVuNi1GXHVGXHVGXHVGXHVGXHVGXHVGYHVGXHVGXm9GYW9GY28tRmVuNi1GXHVGXHVGXHVGXHVGXHVGXHVGXHVGXnZGXm9GYW9GY29GYnYtRmVuNi1GXHVGXHVGXHVGXHVGXHVGXHVGXHVGXHVGXm9GYW9GY29GZHZGZHZGW3FGXnEvRmJvRmNzRmJxRmRxRmZxRmlxRltyRl5yRmFyRmRyRmZyRmhyRltzRl1zRl9zRmFzRmRzRmZzRmlzRjxGZnNGaXNGPC9GX3RRIltGJy9GYnRRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFMGNHRigtSSdSVEFCTEVHRig2JSI1aWlCazlDWW5XPS1JJ01BVFJJWEdGKDYjNyo3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjdGNy1GODYjUSsmdW1pbnVzMDsxRihGPkY3RjdGNzcqRjdGN0Y3RjdGNy1GODYjUSIxRihGN0Y3NypGN0Y3RjdGN0Y3RjdGPkY3NypGN0Y3RjdGN0Y3RjdGN0ZCRkY3KkY3RjdGN0Y3RjdGN0Y3RjdGR0ZHSSdNYXRyaXhHRiU3Iy1GSDYjL0kkJWlkR0YoRjE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFMWNHRigtSSdSVEFCTEVHRig2JSI1I1FPVVlUaXVZJT0tSSdNQVRSSVhHRig2IzcqNyotSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEY3LUY4NiNRIjFGKEY3RjdGN0Y3Rjc3KkY3RjdGNy1GODYjUSsmdW1pbnVzMDsyRihGPkY3RjdGNzcqRjdGN0Y3RjdGN0Y3RjdGNzcqRjdGN0Y3RjdGN0Y3Rj5GN0ZFNypGN0Y3RjdGN0Y3RjdGNy1GODYjUSsmdW1pbnVzMDsxRihGRUZFSSdNYXRyaXhHRiU3Iy1GSzYjL0kkJWlkR0YoRjE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSRFMmNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUkobWZlbmNlZEdGJDYoLUYsNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGPC8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GW282JFErJnVtaW51czA7MUYnRjxGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNi1GZ25GZ25GZ25GZ25GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNi1GZ25GZ25GZ24tRmhuNigtRltvNiRGZ29GPEZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GW282JFErJnVtaW51czA7MkYnRjxGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GXm9GYW9GY29GX3AtRmVuNi1GZ25GZ25GZ25GZ25GZ25GY3BGZ25GZ25GXm9GYW9GY29GX3AtRmVuNi1GZ25GZ25GZ25GZ25GZ25GZ25GZ25GY3BGXm9GYW9GY29GX3AvJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSdjZW50ZXJGJy9GZG9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Y0LyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXXIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGaHIvJSZmcmFtZUdGaHIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmVyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZgdEY8LUZTNigtRiw2Ji1GWDY8LUZlbjYtLUZobjYoLUZbbzYmRl1vRlt0Rl50RjxGXm9GYW9GY29GZW9GaG8tRmhuNigtRiw2Jy1GOTYvUSomdW1pbnVzMDtGJ0ZbdEZedEY8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGXXYtRltvNiZGZ29GW3RGXnRGPEZbdEZedEY8Rl5vRmFvRmNvRmVvRmhvRmF1RmF1RmF1RmF1RmF1RmF1Rl5vRmFvRmNvLUZlbjYtRmF1RmF1RmF1RmF1RmF1RmF1RmF1RmF1Rl5vRmFvRmNvLUZlbjYtRmF1RmF1RmF1LUZobjYoRl92Rl5vRmFvRmNvRmVvRmhvLUZobjYoLUYsNidGaXUtRltvNiZRIjJGJ0ZbdEZedEY8Rlt0Rl50RjxGXm9GYW9GY29GZW9GaG9GYXVGYXVGYXVGXm9GYW9GY29GYXYtRmVuNi1GYXVGYXVGYXVGYXVGYXVGZXZGYXVGYXVGXm9GYW9GY29GYXYtRmVuNi1GYXVGYXVGYXVGYXVGYXVGYXVGYXVGZXZGXm9GYW9GY29GYXZGYHFGY3EvRmJvRmhzRmdxRmlxRltyRl5yRmByRmNyRmZyRmlyRltzRl1zRmBzRmJzRmRzRmZzRmlzRlt0Rl50RjxGW3RGXnRGPC9GZHRRIltGJy9GZ3RRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFMmNHRigtSSdSVEFCTEVHRig2JSI1LWxCazlDWW5XPS1JJ01BVFJJWEdGKDYjNyo3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoLUY4NiNRKyZ1bWludXMwOzFGKEY3RjdGN0Y3RjdGNzcqRjdGN0Y3RjdGN0Y3RjdGNzcqRjdGN0Y3LUY4NiNRIjFGKC1GODYjUSsmdW1pbnVzMDsyRihGN0Y3RjdGQTcqRjdGN0Y3RjdGN0ZDRjdGN0ZBNypGN0Y3RjdGN0Y3RjdGN0ZDRkFJJ01hdHJpeEdGJTcjLUZLNiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L58" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Basis of Gamma_{0,3}</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S12:=Matrix(8,8): S12[1,6]:=1: S12[3,8]:=-1: evalm(S12);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0LUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRjRGNEY+RkFGQy1GMjYtRjRGNEY0RjRGNEY0RjRGNEY+RkFGQy1GMjYtRjRGNEY0RjRGNEY0RjQtRjU2KC1GODYkUSsmdW1pbnVzMDsxRidGO0Y+RkFGQ0ZFRkhGPkZBRkNGTkZORk5GTkZOLyUmYWxpZ25HUSVheGlzRicvRj9RKWJhc2VsaW5lRicvRkJRJ2NlbnRlckYnL0ZEUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl9vLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmpvLyUmZnJhbWVHRmpvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmRwLyUtZGlzcGxheXN0eWxlR0ZkcC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Znby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGZHBGO0Y7L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGY3E=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMSIiIkYxRjE3KkYxRjFGMUYxRjFGMUYxRjE3KkYxRjFGMUYxRjFGMUYxISIiRjNGM0YzRjNGM1EocHByaW50MEYoNyM9Rig2JDtGMiIiKUY6RVxbbFtvNiRGOyIiJEYxNiQiIiciIiVGMTYkRj5GO0Y1NiRGOyIiJkYxNiRGREYyRjE2JEZBRjtGMTYkRjtGQEYxNiRGREY+RjE2JEY+RjJGMTYkRkFGMkYxNiRGQUY+RjE2JEYyRkBGMjYkRkQiIiNGMTYkRkRGREYxNiRGO0ZBRjE2JEZEIiIoRjE2JEYyRj5GMTYkRjJGO0YxNiRGTkY+RjE2JEZSRjtGMTYkRk5GQUYxNiRGMkZSRjE2JEZSRk5GMTYkRkFGQUYxNiRGUkYyRjE2JEZARkRGMTYkRj5GUkYxNiRGREY7RjE2JEYyRk5GMTYkRj5GREYxNiRGREZBRjE2JEZARlJGMTYkRjtGUkYxNiRGTkZERjE2JEZBRk5GMTYkRlJGUkYxNiRGQEZORjE2JEZBRkRGMTYkRj5GQUYxNiRGUkZARjE2JEZARj5GMTYkRkRGQEYxNiRGTkZSRjE2JEZBRkBGMTYkRjJGREYxNiRGPkZARjE2JEY+Rj5GMTYkRlJGPkYxNiRGUkZBRjE2JEZORjJGMTYkRk5GO0YxNiRGO0YyRjE2JEZARjJGMTYkRkBGO0YxNiRGTkZARjE2JEZBRlJGMTYkRj5GTkYxNiRGMkZBRjE2JEZARkBGMTYkRjtGO0YxNiRGMkYyRjE2JEZSRkRGMTYkRjtGTkYxNiRGTkZORjE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L22" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S11:=evalm(E2.S12-S12.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUzExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWkZaLUZlbjYoLUZobjYkRmRvRjlGW29GXm9GYG9GYm9GZW8tRmVuNigtRmhuNiRRKyZ1bWludXMwOzJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsxRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGW29GXm9GYG8tRlg2LUZaRlpGWkZaRlpGWkZnb0ZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZnb0Zbb0Zeb0Zgb0ZpcEZpcEZpcC8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlci8lJmZyYW1lR0Zlci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGXXRGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRTMTFHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiFGM0YzIiIiISIjRjNGM0YzNypGM0YzRjNGM0YzISIiRjNGMzcqRjNGM0YzRjNGM0YzRjRGMzcqRjNGM0YzRjNGM0YzRjNGMzcqRjNGM0YzRjNGM0YzRjNGNEY5RjlGOVEocHByaW50MEYoNyM9Rig2JDtGNCIiKUY/RVxbbFtvNiRGQCIiJEYzNiQiIiciIiVGMzYkRkNGQEYzNiRGQCIiJkYzNiRGSUY0RjM2JEZGRkBGMzYkRkBGRUYzNiRGSUZDRjM2JEZDRjRGMzYkRkZGNEYzNiRGRkZDRjM2JEY0RkVGMzYkRkkiIiNGMzYkRklGSUYzNiRGQEZGRjM2JEZJIiIoRjM2JEY0RkNGMzYkRjRGQEYzNiRGU0ZDRjM2JEZXRkBGMzYkRlNGRkYzNiRGNEZXRjM2JEZXRlNGMzYkRkZGRkYzNiRGV0Y0RjM2JEZFRklGMzYkRkNGV0Y0NiRGSUZARjQ2JEY0RlNGMzYkRkNGSUYzNiRGSUZGRjM2JEZFRldGMzYkRkBGV0YzNiRGU0ZJRjM2JEZGRlNGMzYkRldGV0YzNiRGRUZTRjM2JEZGRklGMzYkRkNGRkYzNiRGV0ZFRjM2JEZFRkNGMzYkRklGRUYzNiRGU0ZXRjM2JEZGRkVGMzYkRjRGSUY1NiRGQ0ZFRjM2JEZDRkNGMzYkRldGQ0YzNiRGV0ZGRjM2JEZTRjRGMzYkRlNGQEYzNiRGQEY0RjM2JEZFRjRGMzYkRkVGQEYzNiRGU0ZFRjc2JEZGRldGMzYkRkNGU0YzNiRGNEZGRjQ2JEZFRkVGMzYkRkBGQEYzNiRGNEY0RjM2JEZXRklGMzYkRkBGU0YzNiRGU0ZTRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L24" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S10:=evalm(E2.S11-S11.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUzEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWi1GZW42KC1GaG42JFErJnVtaW51czA7MkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGZ28tRmVuNigtRmhuNiRRIjRGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRmNwLUZYNi1GWkZaRlpGWkZaRlpGZ29GWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZaRlotRmVuNigtRmhuNiRRIjJGJ0Y5RltvRl5vRmBvRmJvRmVvRltvRl5vRmBvRmNwRmNwLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRltyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmZyLyUmZnJhbWVHRmZyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zjci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZedEY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRTMTBHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMyEiI0YzRjNGM0YzRjM3KkYzRjNGM0Y0IiIlRjNGM0YzNypGM0YzRjNGM0YzRjNGM0YzRjc3KkYzRjNGM0YzRjNGM0Y0RjM3KkYzRjNGM0YzRjNGM0YzIiIjRjdGN1EocHByaW50MEYoNyM9Rig2JDsiIiIiIilGP0VcW2xbbzYkRkEiIiRGMzYkIiInRjZGMzYkRkRGQUYzNiRGQSIiJkYzNiRGSUZARjM2JEY2RkFGMzYkRkFGRkYzNiRGSUZERjM2JEZERkBGMzYkRjZGQEYzNiRGNkZERjM2JEZARkZGMzYkRklGOkYzNiRGSUZJRjM2JEZBRjZGMzYkRkkiIihGNDYkRkBGREY0NiRGQEZBRjM2JEY6RkRGMzYkRlZGQUYzNiRGOkY2RjQ2JEZARlZGMzYkRlZGOkYzNiRGNkY2RjM2JEZWRkBGMzYkRkZGSUYzNiRGREZWRjM2JEZJRkFGMzYkRkBGOkYzNiRGREZJRjM2JEZJRjZGMzYkRkZGVkYzNiRGQUZWRjM2JEY6RklGNjYkRjZGOkYzNiRGVkZWRjM2JEZGRjpGMzYkRjZGSUYzNiRGREY2RjM2JEZWRkZGMzYkRkZGREYzNiRGSUZGRjM2JEY6RlZGMzYkRjZGRkYzNiRGQEZJRjM2JEZERkZGMzYkRkRGREYzNiRGVkZERjM2JEZWRjZGMzYkRjpGQEYzNiRGOkZBRjM2JEZBRkBGMzYkRkZGQEYzNiRGRkZBRjo2JEY6RkZGMzYkRjZGVkYzNiRGREY6RjM2JEZARjZGMzYkRkZGRkYzNiRGQUZBRjM2JEZARkBGMzYkRlZGSUYzNiRGQUY6RjM2JEY6RjpGMw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L63" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">S01:=evalm(E1.S11-S11.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUzAxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRGZG9GOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsxRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZfcEZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZnb0ZaRlpGW29GXm9GYG9GZHBGW3AtRlg2LUZaRlpGWkZaRlpGWkZaRl9wRltvRl5vRmBvRltwLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmVxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmByLyUmZnJhbWVHRmByLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zdci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zoc0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRTMDFHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiEiIiJGM0YzRjNGM0YzRjM3KkYzRjNGM0YzRjNGM0YzRjM3KkYzRjNGMyEiIkY3RjNGM0YzNypGM0YzRjNGM0YzRjRGM0YzRjhGNTcqRjNGM0YzRjNGM0YzRjNGN0Y1UShwcHJpbnQwRig3Iz1GKDYkO0Y0IiIpRj5FXFtsW282JEY/IiIkRjM2JCIiJyIiJUYzNiRGQkY/RjM2JEY/IiImRjM2JEZIRjRGMzYkRkVGP0YzNiRGP0ZERjM2JEZIRkJGMzYkRkJGNEYzNiRGRUY0RjM2JEZFRkJGMzYkRjRGREYzNiRGSCIiI0YzNiRGSEZIRjM2JEY/RkVGMzYkRkgiIihGMzYkRjRGQkYzNiRGNEY/RjM2JEZSRkJGMzYkRlZGP0Y3NiRGUkZFRjM2JEY0RlZGMzYkRlZGUkYzNiRGRUZFRjM2JEZWRjRGMzYkRkRGSEYzNiRGQkZWRjM2JEZIRj9GMzYkRjRGUkY0NiRGQkZIRjc2JEZIRkVGMzYkRkRGVkYzNiRGP0ZWRjM2JEZSRkhGMzYkRkVGUkYzNiRGVkZWRjM2JEZERlJGMzYkRkVGSEYzNiRGQkZFRjc2JEZWRkRGMzYkRkRGQkYzNiRGSEZERjQ2JEZSRlZGMzYkRkVGREY0NiRGNEZIRjM2JEZCRkRGMzYkRkJGQkYzNiRGVkZCRjM2JEZWRkVGMzYkRlJGNEYzNiRGUkY/RjM2JEY/RjRGMzYkRkRGNEYzNiRGREY/RjM2JEZSRkRGMzYkRkVGVkYzNiRGQkZSRjM2JEY0RkVGMzYkRkRGREYzNiRGP0Y/RjM2JEY0RjRGMzYkRlZGSEYzNiRGP0ZSRjM2JEZSRlJGMw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L64" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">S00:=evalm(E1.S10-S10.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUzAwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMkYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRRIjBGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ28tRmVuNigtRmhuNiRRKyZ1bWludXMwOzJGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GXnBGZ29GZ29GZ29GZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0ZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs0RidGOUZbb0Zeb0Zgb0Zib0Zlb0Znb0Znb0Znb0Zbb0Zeb0Zgby1GWDYtRmdvRmdvRmdvLUZlbjYoLUZobjYkUSI0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZecEZnb0Znb0Znb0Zbb0Zeb0Zgby1GWDYtRmdvRmdvRmdvRmdvRmdvRlpGZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0Znb0Znb0Znb0ZaRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GZ29GZ29GZ29GZ29GZ29GXnBGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZnIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYXMvJSZmcmFtZUdGYXMvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl5zLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRml0Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRTMDBHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiMiIiFGNEY0RjRGNEY0RjQ3KkY0ISIjRjRGNEY0RjRGNEY0NypGNEY0RjZGNEY0RjRGNEY0NypGNEY0RjRGMyEiJUY0RjRGNDcqRjRGNEY0IiIlRjZGNEY0RjQ3KkY0RjRGNEY0RjRGM0Y0RjQ3KkY0RjRGNEY0RjRGNEYzRjQ3KkY0RjRGNEY0RjRGNEY0RjZRKHBwcmludDBGKDcjPUYoNiQ7IiIiIiIpRkNFXFtsW282JEZFIiIkRjQ2JCIiJ0Y7RjQ2JEZIRkVGNDYkRkUiIiZGNDYkRk1GREY0NiRGO0ZFRjQ2JEZFRkpGNDYkRk1GSEY0NiRGSEZERjQ2JEY7RkRGNDYkRjtGSEY0NiRGREZKRjQ2JEZNRjNGNDYkRk1GTUY2NiRGRUY7RjQ2JEZNIiIoRjQ2JEZERkhGNDYkRkRGRUY0NiRGM0ZIRjQ2JEZaRkVGNDYkRjNGO0Y0NiRGREZaRjQ2JEZaRjNGNDYkRjtGO0YzNiRGWkZERjQ2JEZKRk1GNDYkRkhGWkY0NiRGTUZFRjQ2JEZERjNGNDYkRkhGTUY0NiRGTUY7Rjs2JEZKRlpGNDYkRkVGWkY0NiRGM0ZNRjQ2JEY7RjNGNDYkRlpGWkYzNiRGSkYzRjQ2JEY7Rk1GOTYkRkhGO0Y0NiRGWkZKRjQ2JEZKRkhGNDYkRk1GSkY0NiRGM0ZaRjQ2JEY7RkpGNDYkRkRGTUY0NiRGSEZKRjQ2JEZIRkhGNjYkRlpGSEY0NiRGWkY7RjQ2JEYzRkRGNDYkRjNGRUY0NiRGRUZERjQ2JEZKRkRGNDYkRkpGRUY0NiRGM0ZKRjQ2JEY7RlpGNDYkRkhGM0Y0NiRGREY7RjQ2JEZKRkpGMzYkRkVGRUY2NiRGREZERjM2JEZaRk1GNDYkRkVGM0Y0NiRGM0YzRjY=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L65" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Sm11:=evalm(E1.S00-S00.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElU20xMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtLUZlbjYoLUZobjYkUSI0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZecEZXLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzRGJ0Y5RltvRl5vRmBvRmJvRmVvRmJwRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRmJwRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZmcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zhci8lJmZyYW1lR0Zhci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaXNGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVTbTExR0YoS0knbWF0cml4R0YlNiM3KjcqIiIhRjNGM0YzRjNGM0YzRjNGMjcqIiIlRjNGM0YzRjNGM0YzRjM3KkYzRjVGM0YzRjNGM0YzRjNGNkYyNypGM0YzRjMhIiVGOEYzRjNGMzcqRjNGM0YzRjNGM0Y4RjNGM1EocHByaW50MEYoNyM9Rig2JDsiIiIiIilGPkVcW2xbbzYkRkAiIiRGMzYkIiInRjVGMzYkRkNGQEYzNiRGQCIiJkYzNiRGSEY/RjM2JEY1RkBGMzYkRkBGRUY4NiRGSEZDRjM2JEZDRj9GNTYkRjVGP0YzNiRGNUZDRjM2JEY/RkVGMzYkRkgiIiNGNTYkRkhGSEYzNiRGQEY1RjM2JEZIIiIoRjM2JEY/RkNGMzYkRj9GQEYzNiRGUkZDRjM2JEZWRkBGMzYkRlJGNUYzNiRGP0ZWRjM2JEZWRlJGMzYkRjVGNUYzNiRGVkY/RjM2JEZFRkhGMzYkRkNGVkYzNiRGSEZARjM2JEY/RlJGMzYkRkNGSEYzNiRGSEY1RjM2JEZFRlZGMzYkRkBGVkYzNiRGUkZIRjM2JEY1RlJGNTYkRlZGVkYzNiRGRUZSRjM2JEY1RkhGMzYkRkNGNUYzNiRGVkZFRjM2JEZFRkNGMzYkRkhGRUYzNiRGUkZWRjM2JEY1RkVGMzYkRj9GSEYzNiRGQ0ZFRjM2JEZDRkNGMzYkRlZGQ0YzNiRGVkY1Rjg2JEZSRj9GMzYkRlJGQEYzNiRGQEY/RjM2JEZFRj9GMzYkRkVGQEYzNiRGUkZFRjM2JEY1RlZGMzYkRkNGUkYzNiRGP0Y1RjM2JEZFRkVGMzYkRkBGQEYzNiRGP0Y/RjM2JEZWRkhGODYkRkBGUkYzNiRGUkZSRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L25" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S1m1:=evalm(E2.S10-S10.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUzFtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG8tRlg2LUZaRlotRmVuNigtRmhuNiRRIjZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXRldGVy1GWDYtRlpGWkZaRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRltvRl5vRmBvRldGVy8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXNGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVTMW0xR0YoS0knbWF0cml4R0YlNiM3KjcqIiIhRjNGM0YzRjNGM0YzRjM3KkYzRjMiIidGM0YzRjNGM0YzRjJGMkYyNypGM0YzRjNGM0YzRjMhIidGM0YyRjJRKHBwcmludDBGKDcjPUYoNiQ7IiIiIiIpRjxFXFtsW282JEY+IiIkRjM2JEY1IiIlRjM2JEZBRj5GMzYkRj4iIiZGMzYkRkZGPUYzNiRGQ0Y+RjM2JEY+RjVGMzYkRkZGQUYzNiRGQUY9RjM2JEZDRj1GMzYkRkNGQUYzNiRGPUY1RjM2JEZGIiIjRjM2JEZGRkZGMzYkRj5GQ0YzNiRGRiIiKEYzNiRGPUZBRjM2JEY9Rj5GMzYkRlBGQUY1NiRGVEY+RjM2JEZQRkNGMzYkRj1GVEYzNiRGVEZQRjM2JEZDRkNGMzYkRlRGPUYzNiRGNUZGRjM2JEZBRlRGMzYkRkZGPkYzNiRGPUZQRjM2JEZBRkZGMzYkRkZGQ0YzNiRGNUZURjc2JEY+RlRGMzYkRlBGRkYzNiRGQ0ZQRjM2JEZURlRGMzYkRjVGUEYzNiRGQ0ZGRjM2JEZBRkNGMzYkRlRGNUYzNiRGNUZBRjM2JEZGRjVGMzYkRlBGVEYzNiRGQ0Y1RjM2JEY9RkZGMzYkRkFGNUYzNiRGQUZBRjM2JEZURkFGMzYkRlRGQ0YzNiRGUEY9RjM2JEZQRj5GMzYkRj5GPUYzNiRGNUY9RjM2JEY1Rj5GMzYkRlBGNUYzNiRGQ0ZURjM2JEZBRlBGMzYkRj1GQ0YzNiRGNUY1RjM2JEY+Rj5GMzYkRj1GPUYzNiRGVEZGRjM2JEY+RlBGMzYkRlBGUEYz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L66" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">S0m1:=evalm(E1.S1m1-S1m1.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUzBtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG8tRlg2LS1GZW42KC1GaG42JFErJnVtaW51czA7NkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRmlvRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRIzEyRidGOUZbb0Zeb0Zgb0Zib0Zlb0Zpb0ZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlpGWkZaRlotRmVuNigtRmhuNiRRIjZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRl50Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVTMG0xR0YoS0knbWF0cml4R0YlNiM3KjcqIiIhRjNGM0YzRjNGM0YzRjM3KiEiJ0YzRjNGM0YzRjNGM0YzRjI3KkYzRjNGNUYzRjNGM0YzRjNGMjcqRjNGM0YzIiM3RjVGM0YzRjNGMjcqRjNGM0YzRjNGM0YzIiInRjNRKHBwcmludDBGKDcjPUYoNiQ7IiIiIiIpRj9FXFtsW282JEZBIiIkRjM2JEY6IiIlRjg2JEZERkFGMzYkRkEiIiZGMzYkRklGQEYzNiRGRkZBRjM2JEZBRjpGMzYkRklGREYzNiRGREZARjM2JEZGRkBGMzYkRkZGREY1NiRGQEY6RjM2JEZJIiIjRjM2JEZJRklGMzYkRkFGRkYzNiRGSSIiKEYzNiRGQEZERjM2JEZARkFGMzYkRlNGREYzNiRGV0ZBRjM2JEZTRkZGMzYkRkBGV0YzNiRGV0ZTRjM2JEZGRkZGMzYkRldGQEYzNiRGOkZJRjU2JEZERldGMzYkRklGQUYzNiRGQEZTRjM2JEZERklGMzYkRklGRkYzNiRGOkZXRjM2JEZBRldGOjYkRlNGSUYzNiRGRkZTRjM2JEZXRldGMzYkRjpGU0YzNiRGRkZJRjM2JEZERkZGMzYkRldGOkYzNiRGOkZERjM2JEZJRjpGMzYkRlNGV0YzNiRGRkY6RjM2JEZARklGMzYkRkRGOkYzNiRGREZERjM2JEZXRkRGMzYkRldGRkYzNiRGU0ZARjU2JEZTRkFGMzYkRkFGQEYzNiRGOkZARjM2JEY6RkFGMzYkRlNGOkYzNiRGRkZXRjM2JEZERlNGMzYkRkBGRkYzNiRGOkY6RjM2JEZBRkFGMzYkRkBGQEYzNiRGV0ZJRjM2JEZBRlNGMzYkRlNGU0Yz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L68" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Sm10:=evalm(E1.S00-S00.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElU20xMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtLUZlbjYoLUZobjYkUSI0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZecEZXLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzRGJ0Y5RltvRl5vRmBvRmJvRmVvRmJwRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRmJwRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZmcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zhci8lJmZyYW1lR0Zhci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaXNGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVTbTEwR0YoS0knbWF0cml4R0YlNiM3KjcqIiIhRjNGM0YzRjNGM0YzRjNGMjcqIiIlRjNGM0YzRjNGM0YzRjM3KkYzRjVGM0YzRjNGM0YzRjNGNkYyNypGM0YzRjMhIiVGOEYzRjNGMzcqRjNGM0YzRjNGM0Y4RjNGM1EocHByaW50MEYoNyM9Rig2JDsiIiIiIilGPkVcW2xbbzYkRkAiIiRGMzYkIiInRjVGMzYkRkNGQEYzNiRGQCIiJkYzNiRGSEY/RjM2JEY1RkBGMzYkRkBGRUY4NiRGSEZDRjM2JEZDRj9GNTYkRjVGP0YzNiRGNUZDRjM2JEY/RkVGMzYkRkgiIiNGNTYkRkhGSEYzNiRGQEY1RjM2JEZIIiIoRjM2JEY/RkNGMzYkRj9GQEYzNiRGUkZDRjM2JEZWRkBGMzYkRlJGNUYzNiRGP0ZWRjM2JEZWRlJGMzYkRjVGNUYzNiRGVkY/RjM2JEZFRkhGMzYkRkNGVkYzNiRGSEZARjM2JEY/RlJGMzYkRkNGSEYzNiRGSEY1RjM2JEZFRlZGMzYkRkBGVkYzNiRGUkZIRjM2JEY1RlJGNTYkRlZGVkYzNiRGRUZSRjM2JEY1RkhGMzYkRkNGNUYzNiRGVkZFRjM2JEZFRkNGMzYkRkhGRUYzNiRGUkZWRjM2JEY1RkVGMzYkRj9GSEYzNiRGQ0ZFRjM2JEZDRkNGMzYkRlZGQ0YzNiRGVkY1Rjg2JEZSRj9GMzYkRlJGQEYzNiRGQEY/RjM2JEZFRj9GMzYkRkVGQEYzNiRGUkZFRjM2JEY1RlZGMzYkRkNGUkYzNiRGP0Y1RjM2JEZFRkVGMzYkRkBGQEYzNiRGP0Y/RjM2JEZWRkhGODYkRkBGUkYzNiRGUkZSRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L67" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Sm1m1:=evalm(E1.S0m1-S0m1.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmU20xbTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGVy1GWDYtLUZlbjYoLUZobjYkUSMxMkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWi1GZW42KC1GaG42JFEsJnVtaW51czA7MTJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaLUZlbjYoLUZobjYkUSwmdW1pbnVzMDsyNEYnRjlGW29GXm9GYG9GYm9GZW9GaW9GWkZaRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRl50Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZTbTFtMUdGKEtJJ21hdHJpeEdGJTYjNyo3KiIiIUYzRjNGM0YzRjNGM0YzRjJGMjcqIiM3RjNGM0YzRjNGM0YzRjNGMjcqRjNGNUYzRjNGM0YzRjNGMzcqRjNGMyEjN0YzRjNGM0YzRjM3KkYzRjNGMyEjQ0Y1RjNGM0YzUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY/RVxbbFtvNiRGQSIiJEYzNiQiIiciIiVGMzYkRkRGQUYzNiRGQSIiJkY1NiRGSkZARjM2JEZHRkFGMzYkRkFGRkYzNiRGSkZERjM2JEZERkBGMzYkRkdGQEY1NiRGR0ZERjM2JEZARkZGMzYkRkoiIiNGMzYkRkpGSkYzNiRGQUZHRjo2JEZKIiIoRjM2JEZARkRGMzYkRkBGQUYzNiRGVEZERjM2JEZYRkFGMzYkRlRGR0YzNiRGQEZYRjM2JEZYRlRGMzYkRkdGR0YzNiRGWEZARjM2JEZGRkpGMzYkRkRGWEYzNiRGSkZBRjM2JEZARlRGMzYkRkRGSkYzNiRGSkZHRjM2JEZGRlhGMzYkRkFGWEYzNiRGVEZKRjM2JEZHRlRGMzYkRlhGWEYzNiRGRkZURjU2JEZHRkpGMzYkRkRGR0YzNiRGWEZGRjM2JEZGRkRGMzYkRkpGRkYzNiRGVEZYRjM2JEZHRkZGMzYkRkBGSkYzNiRGREZGRjM2JEZERkRGMzYkRlhGREY4NiRGWEZHRjM2JEZURkBGMzYkRlRGQUYzNiRGQUZARjM2JEZGRkBGMzYkRkZGQUYzNiRGVEZGRjM2JEZHRlhGMzYkRkRGVEYzNiRGQEZHRjM2JEZGRkZGMzYkRkFGQUYzNiRGQEZARjM2JEZYRkpGMzYkRkFGVEYzNiRGVEZURjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L69" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Sm2m1:=evalm(E1.Sm1m1-Sm1m1.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmU20ybTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXRldGVy1GWDYtLUZlbjYoLUZobjYkUSMzNkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlotRmVuNigtRmhuNiRRLCZ1bWludXMwOzM2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXNGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZTbTJtMUdGKEtJJ21hdHJpeEdGJTYjNyo3KiIiIUYzRjNGM0YzRjNGM0YzRjJGMkYyRjJGMjcqIiNPRjNGM0YzRjNGM0YzRjM3KkYzISNPRjNGM0YzRjNGM0YzUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY8RVxbbFtvNiRGPiIiJEYzNiQiIiciIiVGMzYkRkFGPkYzNiRGPiIiJkYzNiRGR0Y9RjM2JEZERj5GMzYkRj5GQ0YzNiRGR0ZBRjM2JEZBRj1GMzYkRkRGPUYzNiRGREZBRjM2JEY9RkNGMzYkRkciIiNGMzYkRkdGR0YzNiRGPkZERjM2JEZHIiIoRjM2JEY9RkFGMzYkRj1GPkYzNiRGUUZBRjM2JEZVRj5GMzYkRlFGREYzNiRGPUZVRjM2JEZVRlFGMzYkRkRGREYzNiRGVUY9RjU2JEZDRkdGMzYkRkFGVUYzNiRGR0Y+RjM2JEY9RlFGMzYkRkFGR0YzNiRGR0ZERjM2JEZDRlVGMzYkRj5GVUYzNiRGUUZHRjM2JEZERlFGMzYkRlVGVUYzNiRGQ0ZRRjM2JEZERkdGMzYkRkFGREYzNiRGVUZDRjM2JEZDRkFGMzYkRkdGQ0YzNiRGUUZVRjM2JEZERkNGMzYkRj1GR0YzNiRGQUZDRjM2JEZBRkFGMzYkRlVGQUYzNiRGVUZERjM2JEZRRj1GMzYkRlFGPkYzNiRGPkY9RjM2JEZDRj1GMzYkRkNGPkYzNiRGUUZDRjM2JEZERlVGMzYkRkFGUUYzNiRGPUZERjM2JEZDRkNGMzYkRj5GPkYzNiRGPUY9RjM2JEZVRkdGMzYkRj5GUUY3NiRGUUZRRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L26" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Sanity check</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">evalm(E2.S1m1-S1m1.E2), evalm(E2.S0m1-S0m1.E2), evalm(E2.Sm1m1-Sm1m1.E2), evalm(E2.Sm2m1-Sm2m1.E2), evalm(E1.Sm2m1-Sm2m1.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZCLyUrZ3JvdXBhbGlnbkdGQi8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZJRjZGNkY2RjZGNkY2RjZGQEZDRkVGM0YzRjNGM0YzRjNGMy8lJmFsaWduR1ElYXhpc0YnL0ZBUSliYXNlbGluZUYnL0ZEUSdjZW50ZXJGJy9GRlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZaLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl9vLyUmZnJhbWVHRl9vLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmlvLyUtZGlzcGxheXN0eWxlR0Zpby8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zcby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaW9GPUY9L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaHAtSSNtb0dGJDYtUSgmY29tbWE7RidGPS8lJmZlbmNlR0Zpby8lKnNlcGFyYXRvckdGVy8lKXN0cmV0Y2h5R0Zpby8lKnN5bW1ldHJpY0dGaW8vJShsYXJnZW9wR0Zpby8lLm1vdmFibGVsaW1pdHNHRmlvLyUnYWNjZW50R0Zpby8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGYXFGK0ZhcUYrRmFxRitGPQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNydLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMUYxRjFGMUYwRjBGMEYwRjBGMEYwUShwcHJpbnQwRihGLEYsRixGLDcnPUYoNiQ7IiIiIiIpRjZFXFtsW282JEY4IiIkRjE2JCIiJyIiJUYxNiRGO0Y4RjE2JEY4IiImRjE2JEZBRjdGMTYkRj5GOEYxNiRGOEY9RjE2JEZBRjtGMTYkRjtGN0YxNiRGPkY3RjE2JEY+RjtGMTYkRjdGPUYxNiRGQSIiI0YxNiRGQUZBRjE2JEY4Rj5GMTYkRkEiIihGMTYkRjdGO0YxNiRGN0Y4RjE2JEZLRjtGMTYkRk9GOEYxNiRGS0Y+RjE2JEY3Rk9GMTYkRk9GS0YxNiRGPkY+RjE2JEZPRjdGMTYkRj1GQUYxNiRGO0ZPRjE2JEZBRjhGMTYkRjdGS0YxNiRGO0ZBRjE2JEZBRj5GMTYkRj1GT0YxNiRGOEZPRjE2JEZLRkFGMTYkRj5GS0YxNiRGT0ZPRjE2JEY9RktGMTYkRj5GQUYxNiRGO0Y+RjE2JEZPRj1GMTYkRj1GO0YxNiRGQUY9RjE2JEZLRk9GMTYkRj5GPUYxNiRGN0ZBRjE2JEY7Rj1GMTYkRjtGO0YxNiRGT0Y7RjE2JEZPRj5GMTYkRktGN0YxNiRGS0Y4RjE2JEY4RjdGMTYkRj1GN0YxNiRGPUY4RjE2JEZLRj1GMTYkRj5GT0YxNiRGO0ZLRjE2JEY3Rj5GMTYkRj1GPUYxNiRGOEY4RjE2JEY3RjdGMTYkRk9GQUYxNiRGOEZLRjE2JEZLRktGMUY0RjRGNEY0</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L27" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L59" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Basis of Gamma_{3,0}</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">R21:=Matrix(8,8): R21[1,7]:=1: R21[2,8]:=-1: evalm(R21);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjQtRjU2KC1GODYkRkdGO0Y+RkFGQ0ZFRkhGNEY+RkFGQy1GMjYtRjRGNEY0RjRGNEY0RjQtRjU2KC1GODYkUSsmdW1pbnVzMDsxRidGO0Y+RkFGQ0ZFRkhGPkZBRkMtRjI2LUY0RjRGNEY0RjRGNEY0RjRGPkZBRkNGVUZVRlVGVUZVLyUmYWxpZ25HUSVheGlzRicvRj9RKWJhc2VsaW5lRicvRkJRJ2NlbnRlckYnL0ZEUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl9vLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmpvLyUmZnJhbWVHRmpvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmRwLyUtZGlzcGxheXN0eWxlR0ZkcC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Znby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGZHBGO0Y7L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGY3E=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMUYxIiIiRjE3KkYxRjFGMUYxRjFGMUYxISIiNypGMUYxRjFGMUYxRjFGMUYxRjVGNUY1RjVGNVEocHByaW50MEYoNyM9Rig2JDtGMiIiKUY6RVxbbFtvNiRGOyIiJEYxNiQiIiciIiVGMTYkRj5GO0YxNiRGOyIiJkYxNiRGREYyRjE2JEZBRjtGMTYkRjtGQEYxNiRGREY+RjE2JEY+RjJGMTYkRkFGMkYxNiRGQUY+RjE2JEYyRkBGMTYkRkQiIiNGMTYkRkRGREYxNiRGO0ZBRjE2JEZEIiIoRjE2JEYyRj5GMTYkRjJGO0YxNiRGTkY+RjE2JEZSRjtGMTYkRk5GQUYxNiRGMkZSRjI2JEZSRk5GMTYkRkFGQUYxNiRGUkYyRjE2JEZARkRGMTYkRj5GUkYxNiRGREY7RjE2JEYyRk5GMTYkRj5GREYxNiRGREZBRjE2JEZARlJGMTYkRjtGUkYxNiRGTkZERjE2JEZBRk5GMTYkRlJGUkYxNiRGQEZORjE2JEZBRkRGMTYkRj5GQUYxNiRGUkZARjE2JEZARj5GMTYkRkRGQEYxNiRGTkZSRjE2JEZBRkBGMTYkRjJGREYxNiRGPkZARjE2JEY+Rj5GMTYkRlJGPkYxNiRGUkZBRjE2JEZORjJGMTYkRk5GO0Y0NiRGO0YyRjE2JEZARjJGMTYkRkBGO0YxNiRGTkZARjE2JEZBRlJGMTYkRj5GTkYxNiRGMkZBRjE2JEZARkBGMTYkRjtGO0YxNiRGMkYyRjE2JEZSRkRGMTYkRjtGTkYxNiRGTkZORjE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L33" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">R11:=evalm(E1.R21-R21.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUjExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsyRidGOUZbb0Zeb0Zgb0Zib0Zlby1GZW42KC1GaG42JEZkb0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsxRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGW29GXm9GYG8tRlg2LUZaRlpGWkZaRlpGWkZccEZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZccEZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZbcUZbcUZbcS8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlci8lJmZyYW1lR0Zlci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGXXRGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRSMTFHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiFGM0YzISIjIiIiRjNGM0YzNypGM0YzRjNGM0YzISIiRjNGMzcqRjNGM0YzRjNGM0YzRjVGMzcqRjNGM0YzRjNGM0YzRjNGNTcqRjNGM0YzRjNGM0YzRjNGM0Y6RjpGOlEocHByaW50MEYoNyM9Rig2JDtGNSIiKUY/RVxbbFtvNiRGQCIiJEYzNiQiIiciIiVGMzYkRkNGQEYzNiRGQCIiJkYzNiRGSUY1RjM2JEZGRkBGNTYkRkBGRUYzNiRGSUZDRjM2JEZDRjVGMzYkRkZGNUYzNiRGRkZDRjM2JEY1RkVGMzYkRkkiIiNGMzYkRklGSUYzNiRGQEZGRjM2JEZJIiIoRjM2JEY1RkNGMzYkRjVGQEYzNiRGU0ZDRjM2JEZXRkBGMzYkRlNGRkYzNiRGNUZXRjM2JEZXRlNGMzYkRkZGRkYzNiRGV0Y1RjM2JEZFRklGMzYkRkNGV0Y1NiRGSUZARjM2JEY1RlNGMzYkRkNGSUYzNiRGSUZGRjM2JEZFRldGMzYkRkBGV0YzNiRGU0ZJRjM2JEZGRlNGMzYkRldGV0YzNiRGRUZTRjM2JEZGRklGMzYkRkNGRkYzNiRGV0ZFRjM2JEZFRkNGMzYkRklGRUYzNiRGU0ZXRjM2JEZGRkVGMzYkRjVGSUY1NiRGQ0ZFRjM2JEZDRkNGMzYkRldGQ0YzNiRGV0ZGRjM2JEZTRjVGMzYkRlNGQEYzNiRGQEY1RjM2JEZFRjVGMzYkRkVGQEYzNiRGU0ZFRjc2JEZGRldGMzYkRkNGU0YzNiRGNUZGRjQ2JEZFRkVGMzYkRkBGQEYzNiRGNUY1RjM2JEZXRklGMzYkRkBGU0YzNiRGU0ZTRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L34" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">R01:=evalm(E1.R11-R11.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUjAxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRRKyZ1bWludXMwOzJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzRGJ0Y5RltvRl5vRmBvRmJvRmVvLUZlbjYoLUZobjYkUSIyRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZlcEZaRlpGW29GXm9GYG9GXHBGXHAtRlg2LUZaRlpGWkZaRlpGWkZaRmVwRltvRl5vRmBvRlxwLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRltyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmZyLyUmZnJhbWVHRmZyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zjci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZedEY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRSMDFHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiEhIiNGM0YzRjNGM0YzRjM3KkYzRjNGM0YzRjNGM0YzRjM3KkYzRjNGMyEiJSIiI0YzRjNGMzcqRjNGM0YzRjNGM0Y4RjNGM0Y1RjU3KkYzRjNGM0YzRjNGM0YzRjhGNVEocHByaW50MEYoNyM9Rig2JDsiIiIiIilGP0VcW2xbbzYkRkEiIiRGMzYkIiInIiIlRjM2JEZERkFGMzYkRkEiIiZGMzYkRkpGQEYzNiRGR0ZBRjM2JEZBRkZGMzYkRkpGREYzNiRGREZARjM2JEZHRkBGMzYkRkdGREYzNiRGQEZGRjM2JEZKRjhGMzYkRkpGSkYzNiRGQUZHRjM2JEZKIiIoRjM2JEZARkRGMzYkRkBGQUYzNiRGOEZERjM2JEZXRkFGODYkRjhGR0YzNiRGQEZXRjM2JEZXRjhGMzYkRkdGR0YzNiRGV0ZARjM2JEZGRkpGMzYkRkRGV0YzNiRGSkZBRjM2JEZARjhGNDYkRkRGSkY4NiRGSkZHRjM2JEZGRldGMzYkRkFGV0YzNiRGOEZKRjM2JEZHRjhGMzYkRldGV0YzNiRGRkY4RjM2JEZHRkpGMzYkRkRGR0Y3NiRGV0ZGRjM2JEZGRkRGMzYkRkpGRkYzNiRGOEZXRjM2JEZHRkZGODYkRkBGSkYzNiRGREZGRjM2JEZERkRGMzYkRldGREYzNiRGV0ZHRjM2JEY4RkBGMzYkRjhGQUYzNiRGQUZARjM2JEZGRkBGMzYkRkZGQUYzNiRGOEZGRjM2JEZHRldGMzYkRkRGOEYzNiRGQEZHRjM2JEZGRkZGMzYkRkFGQUYzNiRGQEZARjM2JEZXRkpGMzYkRkFGOEYzNiRGOEY4RjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L57" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">R10:=evalm(E2.R11-R11.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUjEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWi1GZW42KC1GaG42JEZkb0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRmdvRmdvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzFGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGW29GXm9GYG9GX3AtRlg2LUZaRlpGWkZaRlpGWkZaRmFwRltvRl5vRmBvRl1wRl1wLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmVxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmByLyUmZnJhbWVHRmByLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zdci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zoc0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRSMTBHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMyIiIkYzRjNGM0YzRjM3KkYzRjNGM0Y0RjRGM0YzRjM3KkYzRjNGM0YzRjNGM0YzRjM3KkYzRjNGM0YzRjNGMyEiIkYzRjc3KkYzRjNGM0YzRjNGM0YzRjhGNkY2UShwcHJpbnQwRig3Iz1GKDYkO0Y0IiIpRj5FXFtsW282JEY/IiIkRjM2JCIiJyIiJUYzNiRGQkY/RjM2JEY/IiImRjM2JEZIRjRGMzYkRkVGP0YzNiRGP0ZERjM2JEZIRkJGMzYkRkJGNEYzNiRGRUY0RjM2JEZFRkJGMzYkRjRGREYzNiRGSCIiI0YzNiRGSEZIRjM2JEY/RkVGMzYkRkgiIihGODYkRjRGQkY0NiRGNEY/RjM2JEZSRkJGMzYkRlZGP0YzNiRGUkZFRjQ2JEY0RlZGMzYkRlZGUkYzNiRGRUZFRjM2JEZWRjRGMzYkRkRGSEYzNiRGQkZWRjM2JEZIRj9GMzYkRjRGUkYzNiRGQkZIRjM2JEZIRkVGMzYkRkRGVkYzNiRGP0ZWRjM2JEZSRkhGNDYkRkVGUkYzNiRGVkZWRjM2JEZERlJGMzYkRkVGSEYzNiRGQkZFRjM2JEZWRkRGMzYkRkRGQkYzNiRGSEZERjM2JEZSRlZGMzYkRkVGREYzNiRGNEZIRjM2JEZCRkRGMzYkRkJGQkYzNiRGVkZCRjM2JEZWRkVGMzYkRlJGNEYzNiRGUkY/RjM2JEY/RjRGMzYkRkRGNEYzNiRGREY/Rjg2JEZSRkRGMzYkRkVGVkY4NiRGQkZSRjM2JEY0RkVGMzYkRkRGREYzNiRGP0Y/RjM2JEY0RjRGMzYkRlZGSEYzNiRGP0ZSRjM2JEZSRlJGMw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L70" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">R00:=evalm(E2.R01-R01.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUjAwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFErJnVtaW51czA7MkYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRRIjBGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ28tRmVuNigtRmhuNiRRIjJGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GXnBGZ29GZ29GZ29GZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0ZecC1GZW42KC1GaG42JFErJnVtaW51czA7NEYnRjlGW29GXm9GYG9GYm9GZW9GZ29GZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znby1GZW42KC1GaG42JFEiNEYnRjlGW29GXm9GYG9GYm9GZW9GWkZnb0Znb0Znb0Zbb0Zeb0Zgby1GWDYtRmdvRmdvRmdvRmdvRmdvRlpGZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0Znb0Znb0Znb0ZaRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GZ29GZ29GZ29GZ29GZ29GXnBGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZnIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYXMvJSZmcmFtZUdGYXMvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl5zLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRml0Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRSMDBHRihLSSdtYXRyaXhHRiU2IzcqNyohIiMiIiFGNEY0RjRGNEY0RjQ3KkY0IiIjRjRGNEY0RjRGNEY0NypGNEY0RjZGNEY0RjRGNEY0NypGNEY0RjRGNiEiJUY0RjRGNDcqRjRGNEY0IiIlRjNGNEY0RjQ3KkY0RjRGNEY0RjRGM0Y0RjQ3KkY0RjRGNEY0RjRGNEYzRjQ3KkY0RjRGNEY0RjRGNEY0RjZRKHBwcmludDBGKDcjPUYoNiQ7IiIiIiIpRkNFXFtsW282JEZFIiIkRjQ2JCIiJ0Y7RjQ2JEZIRkVGNDYkRkUiIiZGNDYkRk1GREY0NiRGO0ZFRjQ2JEZFRkpGNDYkRk1GSEY0NiRGSEZERjQ2JEY7RkRGNDYkRjtGSEY0NiRGREZKRjQ2JEZNRjZGNDYkRk1GTUYzNiRGRUY7RjQ2JEZNIiIoRjQ2JEZERkhGNDYkRkRGRUY0NiRGNkZIRjQ2JEZaRkVGNDYkRjZGO0Y0NiRGREZaRjQ2JEZaRjZGNDYkRjtGO0Y2NiRGWkZERjQ2JEZKRk1GNDYkRkhGWkY0NiRGTUZFRjQ2JEZERjZGNDYkRkhGTUY0NiRGTUY7Rjs2JEZKRlpGNDYkRkVGWkY0NiRGNkZNRjQ2JEY7RjZGNDYkRlpGWkYzNiRGSkY2RjQ2JEY7Rk1GOTYkRkhGO0Y0NiRGWkZKRjQ2JEZKRkhGNDYkRk1GSkY0NiRGNkZaRjQ2JEY7RkpGNDYkRkRGTUY0NiRGSEZKRjQ2JEZIRkhGNjYkRlpGSEY0NiRGWkY7RjQ2JEY2RkRGNDYkRjZGRUY0NiRGRUZERjQ2JEZKRkRGNDYkRkpGRUY0NiRGNkZKRjQ2JEY7RlpGNDYkRkhGNkY0NiRGREY7RjQ2JEZKRkpGMzYkRkVGRUY2NiRGREZERjM2JEZaRk1GNDYkRkVGNkY0NiRGNkY2RjY=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L35" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Rm11:=evalm(E1.R01-R01.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUm0xMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXLUZYNi1GWkZaRlpGWkZaLUZlbjYoLUZobjYkUSI2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGW29GXm9GYG9GVy8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXNGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVSbTExR0YoS0knbWF0cml4R0YlNiM3KjcqIiIhRjNGM0YzRjNGM0YzRjNGMjcqRjMhIidGM0YzRjNGM0YzRjNGMkYyRjI3KkYzRjNGM0YzRjMiIidGM0YzRjJRKHBwcmludDBGKDcjPUYoNiQ7IiIiIiIpRjxFXFtsW282JEY+IiIkRjM2JEY3IiIlRjM2JEZBRj5GMzYkRj4iIiZGMzYkRkZGPUYzNiRGQ0Y+RjM2JEY+RjdGMzYkRkZGQUYzNiRGQUY9RjM2JEZDRj1GMzYkRkNGQUYzNiRGPUY3RjM2JEZGIiIjRjM2JEZGRkZGMzYkRj5GQ0YzNiRGRiIiKEYzNiRGPUZBRjM2JEY9Rj5GMzYkRlBGQUYzNiRGVEY+RjM2JEZQRkNGMzYkRj1GVEYzNiRGVEZQRjM2JEZDRkNGMzYkRlRGPUYzNiRGN0ZGRjM2JEZBRlRGMzYkRkZGPkYzNiRGPUZQRjM2JEZBRkZGMzYkRkZGQ0YzNiRGN0ZURjM2JEY+RlRGMzYkRlBGRkYzNiRGQ0ZQRjM2JEZURlRGMzYkRjdGUEYzNiRGQ0ZGRjM2JEZBRkNGMzYkRlRGN0Y3NiRGN0ZBRjM2JEZGRjdGMzYkRlBGVEYzNiRGQ0Y3RjM2JEY9RkZGMzYkRkFGN0YzNiRGQUZBRjM2JEZURkFGMzYkRlRGQ0YzNiRGUEY9RjM2JEZQRj5GMzYkRj5GPUYzNiRGN0Y9RjM2JEY3Rj5GMzYkRlBGN0YzNiRGQ0ZURjM2JEZBRlBGNTYkRj1GQ0YzNiRGN0Y3RjM2JEY+Rj5GMzYkRj1GPUYzNiRGVEZGRjM2JEY+RlBGMzYkRlBGUEYz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L72" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">R0m1:=evalm(E2.R00-R00.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUjBtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG8tRlg2LS1GZW42KC1GaG42JFEiNEYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGW29GXm9GYG9GXnAtRlg2LUZaRlpGWkZpb0Zpb0ZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlpGWkZaRlpGYHBGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZmcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zhci8lJmZyYW1lR0Zhci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaXNGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVSMG0xR0YoS0knbWF0cml4R0YlNiM3KjcqIiIhRjNGM0YzRjNGM0YzRjM3KiIiJUYzRjNGM0YzRjNGM0YzRjI3KkYzRjMhIiVGM0YzRjNGM0YzRjY3KkYzRjNGM0Y1RjVGM0YzRjNGMjcqRjNGM0YzRjNGM0YzRjdGM1EocHByaW50MEYoNyM9Rig2JDsiIiIiIilGPkVcW2xbbzYkRkAiIiRGMzYkIiInRjVGNTYkRkNGQEYzNiRGQCIiJkYzNiRGSEY/RjM2JEY1RkBGMzYkRkBGRUYzNiRGSEZDRjc2JEZDRj9GMzYkRjVGP0YzNiRGNUZDRjc2JEY/RkVGMzYkRkgiIiNGMzYkRkhGSEYzNiRGQEY1RjM2JEZIIiIoRjM2JEY/RkNGMzYkRj9GQEYzNiRGUkZDRjM2JEZWRkBGMzYkRlJGNUYzNiRGP0ZWRjM2JEZWRlJGMzYkRjVGNUYzNiRGVkY/RjM2JEZFRkhGNTYkRkNGVkYzNiRGSEZARjM2JEY/RlJGMzYkRkNGSEYzNiRGSEY1RjM2JEZFRlZGMzYkRkBGVkY3NiRGUkZIRjM2JEY1RlJGMzYkRlZGVkYzNiRGRUZSRjM2JEY1RkhGMzYkRkNGNUYzNiRGVkZFRjM2JEZFRkNGMzYkRkhGRUYzNiRGUkZWRjM2JEY1RkVGMzYkRj9GSEYzNiRGQ0ZFRjM2JEZDRkNGMzYkRlZGQ0YzNiRGVkY1RjM2JEZSRj9GNTYkRlJGQEYzNiRGQEY/RjM2JEZFRj9GMzYkRkVGQEYzNiRGUkZFRjM2JEY1RlZGMzYkRkNGUkYzNiRGP0Y1RjM2JEZFRkVGMzYkRkBGQEYzNiRGP0Y/RjM2JEZWRkhGMzYkRkBGUkYzNiRGUkZSRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L73" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Rm10:=evalm(E2.Rm11-Rm11.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUm0xMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRlctRlg2LUZaLUZlbjYoLUZobjYkUSI2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlpGYHAtRmVuNigtRmhuNiRRLCZ1bWludXMwOzEyRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZgcEZaRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRl50Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVSbTEwR0YoS0knbWF0cml4R0YlNiM3KjcqIiIhRjNGM0YzRjNGM0YzRjNGMjcqISInRjNGM0YzRjNGM0YzRjNGMjcqRjMiIidGM0YzRjNGM0YzRjNGMjcqRjNGM0YzRjchIzdGM0YzRjM3KkYzRjNGM0YzRjNGN0YzRjNRKHBwcmludDBGKDcjPUYoNiQ7IiIiIiIpRj9FXFtsW282JEZBIiIkRjM2JEY3IiIlRjM2JEZERkFGMzYkRkEiIiZGMzYkRklGQEYzNiRGRkZBRjM2JEZBRjdGNzYkRklGREYzNiRGREZARjU2JEZGRkBGMzYkRkZGREYzNiRGQEY3RjM2JEZJIiIjRjc2JEZJRklGMzYkRkFGRkYzNiRGSSIiKEYzNiRGQEZERjM2JEZARkFGMzYkRlNGREYzNiRGV0ZBRjM2JEZTRkZGMzYkRkBGV0YzNiRGV0ZTRjM2JEZGRkZGMzYkRldGQEYzNiRGN0ZJRjM2JEZERldGMzYkRklGQUYzNiRGQEZTRjM2JEZERklGMzYkRklGRkYzNiRGN0ZXRjM2JEZBRldGMzYkRlNGSUYzNiRGRkZTRjM2JEZXRldGMzYkRjdGU0YzNiRGRkZJRjM2JEZERkZGMzYkRldGN0YzNiRGN0ZERjM2JEZJRjdGMzYkRlNGV0YzNiRGRkY3RjM2JEZARklGMzYkRkRGN0YzNiRGREZERjM2JEZXRkRGMzYkRldGRkY3NiRGU0ZARjM2JEZTRkFGMzYkRkFGQEYzNiRGN0ZARjM2JEY3RkFGMzYkRlNGN0YzNiRGRkZXRjM2JEZERlNGMzYkRkBGRkYzNiRGN0Y3RjM2JEZBRkFGMzYkRkBGQEYzNiRGV0ZJRjk2JEZBRlNGMzYkRlNGU0Yz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L74" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Rm1m1:=evalm(E2.Rm10-Rm10.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmUm0xbTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXLUZYNi0tRmVuNigtRmhuNiRRIzEyRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWi1GZW42KC1GaG42JFEsJnVtaW51czA7MTJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRmlvLUZlbjYoLUZobjYkUSwmdW1pbnVzMDsyNEYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRl50Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZSbTFtMUdGKEtJJ21hdHJpeEdGJTYjNyo3KiIiIUYzRjNGM0YzRjNGM0YzRjJGMkYyNyoiIzdGM0YzRjNGM0YzRjNGMzcqRjNGNUYzRjNGM0YzRjNGMzcqRjNGMyEjN0YzRjNGM0YzRjM3KkYzRjNGM0Y1ISNDRjNGM0YzUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY/RVxbbFtvNiRGQSIiJEYzNiQiIiciIiVGMzYkRkRGQUYzNiRGQSIiJkY6NiRGSkZARjU2JEZHRkFGMzYkRkFGRkYzNiRGSkZERjM2JEZERkBGMzYkRkdGQEYzNiRGR0ZERjM2JEZARkZGMzYkRkoiIiNGMzYkRkpGSkYzNiRGQUZHRjU2JEZKIiIoRjM2JEZARkRGMzYkRkBGQUYzNiRGVEZERjM2JEZYRkFGMzYkRlRGR0YzNiRGQEZYRjM2JEZYRlRGMzYkRkdGR0YzNiRGWEZARjM2JEZGRkpGMzYkRkRGWEYzNiRGSkZBRjM2JEZARlRGMzYkRkRGSkYzNiRGSkZHRjM2JEZGRlhGMzYkRkFGWEYzNiRGVEZKRjM2JEZHRlRGMzYkRlhGWEYzNiRGRkZURjU2JEZHRkpGMzYkRkRGR0YzNiRGWEZGRjM2JEZGRkRGMzYkRkpGRkYzNiRGVEZYRjM2JEZHRkZGMzYkRkBGSkYzNiRGREZGRjM2JEZERkRGMzYkRlhGREY4NiRGWEZHRjM2JEZURkBGMzYkRlRGQUYzNiRGQUZARjM2JEZGRkBGMzYkRkZGQUYzNiRGVEZGRjM2JEZHRlhGMzYkRkRGVEYzNiRGQEZHRjM2JEZGRkZGMzYkRkFGQUYzNiRGQEZARjM2JEZYRkpGMzYkRkFGVEYzNiRGVEZURjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L75" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Rm1m2:=evalm(E2.Rm1m1-Rm1m1.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmUm0xbTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXRlctRlg2LS1GZW42KC1GaG42JFEjMzZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtRlpGWi1GZW42KC1GaG42JFEsJnVtaW51czA7MzZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXNGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZSbTFtMkdGKEtJJ21hdHJpeEdGJTYjNyo3KiIiIUYzRjNGM0YzRjNGM0YzRjJGMkYyRjI3KiIjT0YzRjNGM0YzRjNGM0YzRjI3KkYzRjMhI09GM0YzRjNGM0YzUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY8RVxbbFtvNiRGPiIiJEY3NiQiIiciIiVGMzYkRkFGPkYzNiRGPiIiJkYzNiRGR0Y9RjM2JEZERj5GMzYkRj5GQ0YzNiRGR0ZBRjM2JEZBRj1GMzYkRkRGPUYzNiRGREZBRjM2JEY9RkNGMzYkRkciIiNGMzYkRkdGR0YzNiRGPkZERjM2JEZHIiIoRjM2JEY9RkFGMzYkRj1GPkYzNiRGUUZBRjM2JEZVRj5GMzYkRlFGREYzNiRGPUZVRjM2JEZVRlFGMzYkRkRGREYzNiRGVUY9RjM2JEZDRkdGMzYkRkFGVUYzNiRGR0Y+RjM2JEY9RlFGMzYkRkFGR0YzNiRGR0ZERjM2JEZDRlVGMzYkRj5GVUYzNiRGUUZHRjM2JEZERlFGMzYkRlVGVUYzNiRGQ0ZRRjM2JEZERkdGMzYkRkFGREYzNiRGVUZDRjM2JEZDRkFGMzYkRkdGQ0YzNiRGUUZVRjM2JEZERkNGMzYkRj1GR0YzNiRGQUZDRjM2JEZBRkFGMzYkRlVGQUYzNiRGVUZERjM2JEZRRj1GMzYkRlFGPkYzNiRGPkY9RjM2JEZDRj1GNTYkRkNGPkYzNiRGUUZDRjM2JEZERlVGMzYkRkFGUUYzNiRGPUZERjM2JEZDRkNGMzYkRj5GPkYzNiRGPUY9RjM2JEZVRkdGMzYkRj5GUUYzNiRGUUZRRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L36" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Sanity check:</Text-field><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">evalm(E1.Rm11-Rm11.E1), evalm(E1.Rm10-Rm10.E1), evalm(E1.Rm1m1-Rm1m1.E1), evalm(E1.Rm1m2-Rm1m2.E1), evalm(E2.Rm1m2-Rm1m2.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZCLyUrZ3JvdXBhbGlnbkdGQi8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZJRjZGNkY2RjZGNkY2RjZGQEZDRkVGM0YzRjNGM0YzRjNGMy8lJmFsaWduR1ElYXhpc0YnL0ZBUSliYXNlbGluZUYnL0ZEUSdjZW50ZXJGJy9GRlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZaLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl9vLyUmZnJhbWVHRl9vLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmlvLyUtZGlzcGxheXN0eWxlR0Zpby8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zcby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaW9GPUY9L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaHAtSSNtb0dGJDYtUSgmY29tbWE7RidGPS8lJmZlbmNlR0Zpby8lKnNlcGFyYXRvckdGVy8lKXN0cmV0Y2h5R0Zpby8lKnN5bW1ldHJpY0dGaW8vJShsYXJnZW9wR0Zpby8lLm1vdmFibGVsaW1pdHNHRmlvLyUnYWNjZW50R0Zpby8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGYXFGK0ZhcUYrRmFxRitGPQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNydLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMUYxRjFGMUYwRjBGMEYwRjBGMEYwUShwcHJpbnQwRihGLEYsRixGLDcnPUYoNiQ7IiIiIiIpRjZFXFtsW282JEY4IiIkRjE2JCIiJyIiJUYxNiRGO0Y4RjE2JEY4IiImRjE2JEZBRjdGMTYkRj5GOEYxNiRGOEY9RjE2JEZBRjtGMTYkRjtGN0YxNiRGPkY3RjE2JEY+RjtGMTYkRjdGPUYxNiRGQSIiI0YxNiRGQUZBRjE2JEY4Rj5GMTYkRkEiIihGMTYkRjdGO0YxNiRGN0Y4RjE2JEZLRjtGMTYkRk9GOEYxNiRGS0Y+RjE2JEY3Rk9GMTYkRk9GS0YxNiRGPkY+RjE2JEZPRjdGMTYkRj1GQUYxNiRGO0ZPRjE2JEZBRjhGMTYkRjdGS0YxNiRGO0ZBRjE2JEZBRj5GMTYkRj1GT0YxNiRGOEZPRjE2JEZLRkFGMTYkRj5GS0YxNiRGT0ZPRjE2JEY9RktGMTYkRj5GQUYxNiRGO0Y+RjE2JEZPRj1GMTYkRj1GO0YxNiRGQUY9RjE2JEZLRk9GMTYkRj5GPUYxNiRGN0ZBRjE2JEY7Rj1GMTYkRjtGO0YxNiRGT0Y7RjE2JEZPRj5GMTYkRktGN0YxNiRGS0Y4RjE2JEY4RjdGMTYkRj1GN0YxNiRGPUY4RjE2JEZLRj1GMTYkRj5GT0YxNiRGO0ZLRjE2JEY3Rj5GMTYkRj1GPUYxNiRGOEY4RjE2JEY3RjdGMTYkRk9GQUYxNiRGOEZLRjE2JEZLRktGMUY0RjRGNEY0</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L37" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L38" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"># P1:=0: P2:=0: # case 1
P1:='P1': P2:=-9/P1: # case 2
C:=12 - P1*P2/3; 
Q12:=-P2^2: Q21:=P1^2: Q11:=3/5*C: Q22:=-3/5*C:
u11:=P1/3: u12:=2*P2/3: u21:=2*P1/3: u22:=P2/3: 
V1:=C/10: V2:=-C/10: v11:=Q21: v22:=-Q12: v12:=-9/10*C: v21:=-9/10*C:
w1:=P1*(6-C/10): w2:=P2*(-6+C/10): W1:=P1*(12-C/5): W2:=P2*(-12+C/5):
zeta:=P1*P2*(33-2/5*C)+Q12*Q21+(9/10*C)^2:
h1R:=1: h1S:=1:
h2R:=-1/2*P1: h2S:=-1/2*P2: 
h3R:=P1^2-Q21: h3S:=P2^2+Q12:
h4R:=P1*(-2*P1^2+5*Q21): h4S:=P2*(-2*P2^2-5*Q12):
h5R:=-2*(-2*P1^4+8*P1^2*Q21-3*Q21^2):
h5S:=-2*(2*P2^4+8*P2^2*Q12+3*Q12^2):</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSMxNUYnRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJDR0YoIiM6NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L82" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">h2S; h2R;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JI21uR0YkNiRRIjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSVtcm93R0YkNiYtRiw2JFEiMkYnRi8tSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPi8lKXN0cmV0Y2h5R0Y+LyUqc3ltbWV0cmljR0Y+LyUobGFyZ2VvcEdGPi8lLm1vdmFibGVsaW1pdHNHRj4vJSdhY2NlbnRHRj4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZNLUkjbWlHRiQ2JVEjUDFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRidGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGPg==">LCQqJEkjUDFHNiIhIiIjIiIqIiIj</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUkjbWlHRiQ2JVEjUDFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSSNtbkdGJDYkUSIyRidGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZW4vJSliZXZlbGxlZEdGNEYv">LCRJI1AxRzYiIyEiIiIiIw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L41" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">EE0:=evalm(E0+h2R*Rm11-h2S*S1m1+h3R*R01-h3S*S10+h4R*R11-h4S*S11+h5R*R21+h5S*S12+V1*H1+V2*H2+W1*E1c+W2*E2c+zeta*E0c);
EE1:=evalm(E1+h1S*S1m1+3*h2S*S10+2*h3S*S11+h4S*S12+u11*H1+u21*H2+v11*E1c+v21*E2c+w1*E0c);
EE2:=evalm(E2+h1R*Rm11+3*h2R*R01+2*h3R*R11+h4R*R21+u12*H1+u22*H2+v12*E1c+v22*E2c+w2*E0c);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFRTBHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiEsJCokSSNQMUdGKCEiIiEjIiksJEY2IiIqLCgqJEY2IiIkISInKiRGNiEiJCIlKD0jIyIkbiYiIiUiIiIsKEY8Rj1GPyEldVZGQkZFLCQqJEY2ISIlIiZtJFIsJCokRjZGREY+RjM3KkYzI0Y6IiIjLCRGNSEjRiwkRjYhIz1GOSwoRjxGQEY/ISUoPSMjISRuJkZERkVGMywkRk0iIic3KkYzLCRGNkY9IyEiKkZQLCRGNSIjIiksJEY1ISRpIkYzLChGPEY9Rj9GQUZCRkUsJEZJISZtJFI3KkY3RjNGM0YzRjNGM0Y5LCZGPEY9RldGRTcqRjdGM0YzRjNGM0ZpbkYzLCZGP0ZBRldGRTcqRjNGRUYzRjNGM0ZPLCRGNSIjRiwkRjZGaG43KkYzRjNGN0YzRjMsJEY2RkBGZ25GaW43KkYzRjNGM0ZFRkVGM0YzRjNRKHBwcmludDBGKDcjPUYoNiQ7RkUiIilGX3BFXFtsW282JEZgcEY9RjM2JEZaRkRGMzYkRj1GYHBGXm82JEZgcCIiJkZFNiRGZnBGRUY3NiRGREZgcEZhbzYkRmBwRlpGMzYkRmZwRj1GMzYkRj1GRUYzNiRGREZFRjc2JEZERj1GMzYkRkVGWkZINiRGZnBGUEYzNiRGZnBGZnBGMzYkRmBwRkRGRTYkRmZwIiIoRjM2JEZFRj1GOTYkRkVGYHBGMzYkRlBGPUZRNiRGY3FGYHBGaW42JEZQRkRGUzYkRkVGY3FGTDYkRmNxRlBGMzYkRkRGREYzNiRGY3FGRUYzNiRGWkZmcEYzNiRGPUZjcUZdbzYkRmZwRmBwRmNvNiRGRUZQRjQ2JEY9RmZwRltvNiRGZnBGREYzNiRGWkZjcUZlbzYkRmBwRmNxRjM2JEZQRmZwRjk2JEZERlBGMzYkRmNxRmNxRmduNiRGWkZQRkU2JEZERmZwRjM2JEY9RkRGaW42JEZjcUZaRmlvNiRGWkY9RjM2JEZmcEZaRmluNiRGUEZjcUYzNiRGREZaRjM2JEZFRmZwRkY2JEY9RlpGMzYkRj1GPUZnbjYkRmNxRj1GNzYkRmNxRkRGMzYkRlBGRUYzNiRGUEZgcEZZNiRGYHBGRUYzNiRGWkZFRjM2JEZaRmBwRmdvNiRGUEZaRlU2JEZERmNxRjk2JEY9RlBGZm42JEZFRkRGOzYkRlpGWkZPNiRGYHBGYHBGMzYkRkVGRUYzNiRGY3FGZnBGMzYkRmBwRlBGMzYkRlBGUEZP</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFRTFHRihLSSdtYXRyaXhHRiU2IzcqNypJI1AxR0YoIyIjRiIiIywmKiRGMyEiIiEjRiokRjNGNiIiIiwkRjMjISIqRjZGPSwkKiRGMyEiJCElKD0jIiIhRkQ3KkZERkQiIicsJkY4RjpGOyEiIywmRjgiI2FGO0Y8LCRGMyMiIipGNkZERkQ3KkY8RkRGMyNGOkY2RjVGREY9LCRGQSIlKD0jNypGREY5RkRGREZERkRGO0ZLNypGREZERkRGREZERk8sJEY4RjpGSzcqRkRGREZERkRGRCwkRjNGOSEiJywmRjhGNUY7Rjk3KkZERkRGREY2RjlGREZERk83KkZERkRGREZERkRGOUZERlZRKHBwcmludDBGKDcjPUYoNiQ7RjwiIilGaW5FXFtsW282JEZqbiIiJEZENiRGRiIiJUZENiRGXW9Gam5GUDYkRmpuIiImRkQ2JEZib0Y8RkQ2JEZfb0ZqbkZLNiRGam5GRkY5NiRGYm9GXW9GRDYkRl1vRjxGPDYkRl9vRjxGRDYkRl9vRl1vRkQ2JEY8RkZGQDYkRmJvRjZGRDYkRmJvRmJvRkQ2JEZqbkZfb0ZENiRGYm8iIihGVDYkRjxGXW9GNzYkRjxGam5GRDYkRjZGXW9GRjYkRl9wRmpuRk82JEY2Rl9vRkc2JEY8Rl9wRkQ2JEZfcEY2RkQ2JEZfb0Zfb0ZENiRGX3BGPEZENiRGRkZib0ZENiRGXW9GX3BGPTYkRmJvRmpuRks2JEY8RjZGNDYkRl1vRmJvRjU2JEZib0Zfb0ZENiRGRkZfcEZXNiRGam5GX3BGRDYkRjZGYm9GSTYkRl9vRjZGOTYkRl9wRl9wRkQ2JEZGRjZGRDYkRl9vRmJvRkQ2JEZdb0Zfb0ZPNiRGX3BGRkZENiRGRkZdb0ZENiRGYm9GRkZPNiRGNkZfcEZENiRGX29GRkZENiRGPEZib0Y9NiRGXW9GRkZENiRGXW9GXW9GMzYkRl9wRl1vRkQ2JEZfcEZfb0Y2NiRGNkY8RkQ2JEY2RmpuRkQ2JEZqbkY8RkQ2JEZGRjxGRDYkRkZGam5GWDYkRjZGRkZLNiRGX29GX3BGOzYkRl1vRjZGRDYkRjxGX29GPTYkRkZGRkZWNiRGam5Gam5GVjYkRjxGPEYzNiRGX3BGYm9GOTYkRmpuRjZGRDYkRjZGNkZE</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFRTJHRihLSSdtYXRyaXhHRiU2IzcqNyosJCokSSNQMUdGKCEiIiEiKiwmRjUiIiQqJEY1ISIjISMiKSMhI0YiIiMsJEY0I0Y8Rj9GQCIiISwkKiRGNUY5RjlGQjcqRjZGM0ZCIiNGRj0sJEY0IyIjIilGP0ZCLCRGRCEiJDcqRkIhIidGQiwmRjUiIidGOkZJLCZGNUZLRjohJGkiRkJGQEZCNypGQkZCRkJGQkZCLCRGNUZLRj1GRzcqRkJGQkY2RkJGQiwkRjpGSUZCRkc3KkZCRkJGQkY2Rj9GQkZCI0ZGRj83KkZCRkJGQkZCRkJGTywkRjQiIiosJkY1RktGOkZJNypGQkZCRkJGQkZCRkIiIiJGWVEocHByaW50MEYoNyM9Rig2JDtGZ24iIilGXG9FXFtsW282JEZdb0Y5RkI2JEZPIiIlRjY2JEY5Rl1vRkI2JEZdbyIiJkZCNiRGZG9GZ25GQjYkRmFvRl1vRkc2JEZdb0ZPRkI2JEZkb0Y5RjY2JEY5RmduRkI2JEZhb0ZnbkZCNiRGYW9GOUZCNiRGZ25GT0ZCNiRGZG9GP0ZCNiRGZG9GZG9GQjYkRl1vRmFvRkI2JEZkbyIiKEZCNiRGZ25GOUY9NiRGZ25GXW9GQjYkRj9GOUZCNiRGYXBGXW9GZW42JEY/RmFvRkY2JEZnbkZhcEZDNiRGYXBGP0ZCNiRGYW9GYW9GQjYkRmFwRmduRkI2JEZPRmRvRj82JEY5RmFwRkA2JEZkb0Zdb0ZHNiRGZ25GP0Y4NiRGOUZkb0ZQNiRGZG9GYW9GQjYkRk9GYXBGQjYkRl1vRmFwRmduNiRGP0Zkb0Y9NiRGYW9GP0ZCNiRGYXBGYXBGWTYkRk9GP0ZCNiRGYW9GZG9GQjYkRjlGYW9GTjYkRmFwRk9GTzYkRk9GOUZCNiRGZG9GT0ZVNiRGP0ZhcEZCNiRGYW9GT0ZTNiRGZ25GZG9GQDYkRjlGT0ZCNiRGOUY5RkI2JEZhcEY5RkI2JEZhcEZhb0ZCNiRGP0ZnbkY2NiRGP0Zdb0ZKNiRGXW9GZ25GQjYkRk9GZ25GQjYkRk9GXW9GVzYkRj9GT0ZHNiRGYW9GYXBGPTYkRjlGP0ZNNiRGZ25GYW9GQDYkRk9GT0ZCNiRGXW9GXW9GWTYkRmduRmduRjM2JEZhcEZkb0ZCNiRGXW9GP0ZCNiRGP0Y/RjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L42" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">simplify(evalm(EE1.EE2-EE2.EE1+EE0-P2*EE1+P1*EE2));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMUYxRjFGMUYwRjBGMEYwRjBGMEYwUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY2RVxbbFtvNiRGOCIiJEYxNiQiIiciIiVGMTYkRjtGOEYxNiRGOCIiJkYxNiRGQUY3RjE2JEY+RjhGMTYkRjhGPUYxNiRGQUY7RjE2JEY7RjdGMTYkRj5GN0YxNiRGPkY7RjE2JEY3Rj1GMTYkRkEiIiNGMTYkRkFGQUYxNiRGOEY+RjE2JEZBIiIoRjE2JEY3RjtGMTYkRjdGOEYxNiRGS0Y7RjE2JEZPRjhGMTYkRktGPkYxNiRGN0ZPRjE2JEZPRktGMTYkRj5GPkYxNiRGT0Y3RjE2JEY9RkFGMTYkRjtGT0YxNiRGQUY4RjE2JEY3RktGMTYkRjtGQUYxNiRGQUY+RjE2JEY9Rk9GMTYkRjhGT0YxNiRGS0ZBRjE2JEY+RktGMTYkRk9GT0YxNiRGPUZLRjE2JEY+RkFGMTYkRjtGPkYxNiRGT0Y9RjE2JEY9RjtGMTYkRkFGPUYxNiRGS0ZPRjE2JEY+Rj1GMTYkRjdGQUYxNiRGO0Y9RjE2JEY7RjtGMTYkRk9GO0YxNiRGT0Y+RjE2JEZLRjdGMTYkRktGOEYxNiRGOEY3RjE2JEY9RjdGMTYkRj1GOEYxNiRGS0Y9RjE2JEY+Rk9GMTYkRjtGS0YxNiRGN0Y+RjE2JEY9Rj1GMTYkRjhGOEYxNiRGN0Y3RjE2JEZPRkFGMTYkRjhGS0YxNiRGS0ZLRjE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L43" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"># evalm(EE0.EE1-EE1.EE0-36/5*EE1); # case 1
simplify(evalm(EE0.EE1-EE1.EE0-P1*(EE0-P2*EE1+P1*EE2))); # case 2</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMUYxRjFGMUYwRjBGMEYwRjBGMEYwUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY2RVxbbFtvNiRGOCIiJEYxNiQiIiciIiVGMTYkRjtGOEYxNiRGOCIiJkYxNiRGQUY3RjE2JEY+RjhGMTYkRjhGPUYxNiRGQUY7RjE2JEY7RjdGMTYkRj5GN0YxNiRGPkY7RjE2JEY3Rj1GMTYkRkEiIiNGMTYkRkFGQUYxNiRGOEY+RjE2JEZBIiIoRjE2JEY3RjtGMTYkRjdGOEYxNiRGS0Y7RjE2JEZPRjhGMTYkRktGPkYxNiRGN0ZPRjE2JEZPRktGMTYkRj5GPkYxNiRGT0Y3RjE2JEY9RkFGMTYkRjtGT0YxNiRGQUY4RjE2JEY3RktGMTYkRjtGQUYxNiRGQUY+RjE2JEY9Rk9GMTYkRjhGT0YxNiRGS0ZBRjE2JEY+RktGMTYkRk9GT0YxNiRGPUZLRjE2JEY+RkFGMTYkRjtGPkYxNiRGT0Y9RjE2JEY9RjtGMTYkRkFGPUYxNiRGS0ZPRjE2JEY+Rj1GMTYkRjdGQUYxNiRGO0Y9RjE2JEY7RjtGMTYkRk9GO0YxNiRGT0Y+RjE2JEZLRjdGMTYkRktGOEYxNiRGOEY3RjE2JEY9RjdGMTYkRj1GOEYxNiRGS0Y9RjE2JEY+Rk9GMTYkRjtGS0YxNiRGN0Y+RjE2JEY9Rj1GMTYkRjhGOEYxNiRGN0Y3RjE2JEZPRkFGMTYkRjhGS0YxNiRGS0ZLRjE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L44" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"># evalm(EE0.EE2-EE2.EE0+36/5*EE2); # case 1
simplify(evalm(EE0.EE2-EE2.EE0-P2*(EE0-P2*EE1+P1*EE2))); # case 2</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMUYxRjFGMUYwRjBGMEYwRjBGMEYwUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY2RVxbbFtvNiRGOCIiJEYxNiQiIiciIiVGMTYkRjtGOEYxNiRGOCIiJkYxNiRGQUY3RjE2JEY+RjhGMTYkRjhGPUYxNiRGQUY7RjE2JEY7RjdGMTYkRj5GN0YxNiRGPkY7RjE2JEY3Rj1GMTYkRkEiIiNGMTYkRkFGQUYxNiRGOEY+RjE2JEZBIiIoRjE2JEY3RjtGMTYkRjdGOEYxNiRGS0Y7RjE2JEZPRjhGMTYkRktGPkYxNiRGN0ZPRjE2JEZPRktGMTYkRj5GPkYxNiRGT0Y3RjE2JEY9RkFGMTYkRjtGT0YxNiRGQUY4RjE2JEY3RktGMTYkRjtGQUYxNiRGQUY+RjE2JEY9Rk9GMTYkRjhGT0YxNiRGS0ZBRjE2JEY+RktGMTYkRk9GT0YxNiRGPUZLRjE2JEY+RkFGMTYkRjtGPkYxNiRGT0Y9RjE2JEY9RjtGMTYkRkFGPUYxNiRGS0ZPRjE2JEY+Rj1GMTYkRjdGQUYxNiRGO0Y9RjE2JEY7RjtGMTYkRk9GO0YxNiRGT0Y+RjE2JEZLRjdGMTYkRktGOEYxNiRGOEY3RjE2JEY9RjdGMTYkRj1GOEYxNiRGS0Y9RjE2JEY+Rk9GMTYkRjtGS0YxNiRGN0Y+RjE2JEY9Rj1GMTYkRjhGOEYxNiRGN0Y3RjE2JEZPRkFGMTYkRjhGS0YxNiRGS0ZLRjE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L45" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L53" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">eta:=Vector(8,[eta8,eta7,eta6,eta5,eta4,eta3,eta2,eta1]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRldGFHRihYKiUhR0YoRihbZ2whIyUhISEiKSIpLUkjbWlHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUScmZXRhOzhGKC1GMTYjUScmZXRhOzdGKC1GMTYjUScmZXRhOzZGKC1GMTYjUScmZXRhOzVGKC1GMTYjUScmZXRhOzRGKC1GMTYjUScmZXRhOzNGKC1GMTYjUScmZXRhOzJGKC1GMTYjUScmZXRhOzFGKDcjLSZJJ1ZlY3RvckdGJTYjSSdjb2x1bW5HRig2Iy9JJCVpZEdGKCI1QSVmJClbVGl1WSU9</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L54" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">ZZ1:=evalm(Z1*eta+EE1.eta);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRaWjFHRihLSSd2ZWN0b3JHRiU2IzcqLDAqJkkjWjFHRigiIiJJJWV0YThHRihGNUY1KiZJI1AxR0YoRjVGNkY1RjVJJWV0YTdHRigjIiNGIiIjKiYsJiokRjghIiIhI0YqJEY4RjxGNUY1SSVldGE2R0YoRjVGNSomRjhGNUklZXRhNUdGKEY1IyEiKkY8KiZGOEY1SSVldGE0R0YoRjVGRiomRjghIiRJJWV0YTNHRihGNSElKD0jLCwqJkY0RjVGOUY1RjVGQyIiJyomLCZGP0ZBRkIhIiNGNUZFRjVGNSomLCZGPyIjYUZCRjVGNUZJRjVGNSomRjhGNUZMRjUjIiIqRjwsMComRjRGNUZDRjVGNUY2RjUqJkY4RjVGQ0Y1RjVGRSNGQUY8RklGOyomRjhGNUklZXRhMkdGKEY1RkYqJkY4RktJJWV0YTFHRihGNSIlKD0jLCoqJkY0RjVGRUY1RjVGOUZAKiZGOEY8RmluRjVGNSomRjhGNUZbb0Y1RlgsKiomRjRGNUZJRjVGNUZMRmduKiZGOEZARmluRjVGQUZgb0ZYLCoqJkY0RjVGTEY1RjVGV0ZARmluISInKiYsJkY/RjtGQkZARjVGW29GNUY1LCoqJkY0RjVGaW5GNUY1RkVGPEZJRkBGW29GZ24sKEZgb0ZAKiZGNEY1RltvRjVGNUZMRkBRKHBwcmludDBGKDcjPUYoNiM7RjUiIilFXFtsKUY1RjJGPEZOIiIkRloiIiVGXW8iIiZGYW9GUEZkbyIiKEZpb0ZicEZbcA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L55" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">ZZ2:=evalm(Z2*eta+EE2.eta);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRaWjJHRihLSSd2ZWN0b3JHRiU2IzcqLDAqJkkjWjJHRigiIiJJJWV0YThHRihGNUY1KiZJI1AxR0YoISIiRjZGNSEiKiomLCZGOCIiJCokRjghIiMhIyIpRjVJJWV0YTdHRihGNUY1SSVldGE2R0YoIyEjRiIiIyomRjhGOUklZXRhNUdGKEY1I0ZARkUqJkY4RjlJJWV0YTRHRihGNUZIKiZGOEY9SSVldGEyR0YoRjVGPSwwKiZGNEY1RkFGNUY1RjZGOSomRjhGOUZBRjVGOkZHIiNGRkpGQyomRjhGOUklZXRhM0dGKEY1IyIjIilGRSomRjhGPUklZXRhMUdGKEY1ISIkLCwqJkY0RjVGQkY1RjVGQSEiJyomLCZGOCIiJ0Y+RlRGNUZHRjVGNSomLCZGOEZXRj4hJGkiRjVGSkY1RjUqJkY4RjlGTEY1RkgsKiomRjRGNUZHRjVGNSomRjhGNUZSRjVGV0ZMRkMqJkY4RjlGVkY1RlMsKiomRjRGNUZKRjVGNUZCRjkqJkY4Rj9GUkY1RlRGX29GUywqKiZGNEY1RlJGNUY1RkdGOUZKRkVGViNGUEZFLCoqJkY0RjVGTEY1RjVGUkZnbkZbbyIiKiomLCZGOEZXRj5GVEY1RlZGNUY1LCgqJkY0RjVGVkY1RjVGTEY1Rl9vRmhvUShwcHJpbnQwRig3Iz1GKDYjO0Y1IiIpRVxbbClGNUYyRkVGTUY9RlgiIiVGXG8iIiZGYG9GZ25GY28iIihGZm9GYnBGW3A=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L56" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">ss:=solve({ZZ1[8],ZZ2[8]}, {eta2, eta3});</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjc3NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRiM2Ji1GLDYlUScmZXRhOzJGJ0YvRjItRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxvLUkmbWZyYWNHRiQ2KC1GIzYmLUYsNiVRJyZldGE7MUYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmpvLUZQNiQtRiM2Ji1GIzYmLUYsNiVRI1AxRidGL0YyRmZvLUYsNiVRI1oyRidGL0YyRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRltvRl1vLUkjbW5HRiQ2JFEiOUYnRjlGOUY5RjlGYnAvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRxLyUpYmV2ZWxsZWRHRj1GOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGaW8vRk5RLDAuMzMzMzMzM2VtRictRiM2Ji1GLDYlUScmZXRhOzNGJ0YvRjJGWS1GIzYnRmhuLUYjNiZGYnBGZm9GY29GOUZocC1GIzYmLUYsNiVRI1oxRidGL0YyRmZvRmNvRjlGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNzc0dGKDwkL0klZXRhMkdGKCwkKihJJWV0YTFHRigiIiIsJiomSSNQMUdGKEY0SSNaMkdGKEY0RjQiIipGNEY0RjchIiJGOi9JJWV0YTNHRigsJiomRjdGNEYzRjRGOiomSSNaMUdGKEY0RjNGNEY0NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L76" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">simplify(subs(ss,ZZ1[6]));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtSSNtaUdGJDYlUScmZXRhOzFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZYLUkobWZlbmNlZEdGJDYkLUYjNiotRiM2KC1JI21uR0YkNiRRIjJGJ0YvRlQtRkw2JVEjWjFGJ0ZPRlJGVC1JJW1zdXBHRiQ2JS1GTDYlUSNQMUYnRk9GUkZbby8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmLUZjbzYlRl9vRltvRmhvRlRGZW9GL0ZbcC1GIzYoLUZcbzYkUSI2RidGL0ZURmVvRlQtRkw2JVEjWjJGJ0ZPRlJGL0ZbcC1GXG82JFEjODFGJ0YvRi9GL0YvRmVvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicS8lKWJldmVsbGVkR0Y0Ri8=">LCQqKEklZXRhMUc2IiIiIiwqKiZJI1AxR0YlIiIjSSNaMUdGJUYmRioqJkYpRiZGK0YqISIiKiZGKUYmSSNaMkdGJUYmISInISMiKUYmRiZGKUYtRi0=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L78" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">simplify(subs(ss,ZZ2[7]));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNigtSSNtbkdGJDYkUSI5RidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlMtSSNtaUdGJDYlUScmZXRhOzFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRidGTy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUklbXN1cEdGJDYlLUZWNiVRI1AxRidGWUZmbi1GTDYkUSIyRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRiw2LVEnJnBsdXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmLUZpbjYkLUYjNiYtRkc2KC1GXm82JS1GVjYlUSNaMkYnRllGZm5GY29GZm9GSy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXnEvJSliZXZlbGxlZEdGNC1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYoLUYjNiZGY29GTy1GVjYlUSNaMUYnRllGZm5GLy1GTDYkUSIzRidGL0ZpcEZccUZfcUZhcUYvRi9GT0Zgb0YvRmlvLUYjNiZGY29GT0ZmcEYvRi9GL0YvRmBvRmlwRlxxRl9xRmFxRi8=">LCQqKEklZXRhMUc2IiIiIiwoKiRJI1AxR0YlIiIjRiYqJiwmKiRJI1oyR0YlRiojRiYiIipJI1oxR0YlIyEiIyIiJEYmRilGJkYmRi5GKkYmRikhIiIhIio=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L79" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">ZZ1[6];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSSNtaUdGJDYlUSNaMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GLjYlUScmZXRhOzNGJ0YxRjRGOy1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlgtRiM2Ji1GLjYlUSNQMUYnRjFGNEY3RlFGO0ZULUYjNiYtSSNtbkdGJDYkUSI2RidGO0Y3LUYuNiVRJyZldGE7MkYnRjFGNEY7LUY4Ni1RJyZwbHVzO0YnRjtGPUZARkJGREZGRkhGSkZXRlktRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYmLUkmbWZyYWNHRiQ2KC1GXG82JFEjMjdGJ0Y7RmZuLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZncC8lKWJldmVsbGVkR0Y/RlQtSSVtc3VwR0YkNiVGZm4tRlxvNiRRIjJGJ0Y7LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y7RjtGNy1GLjYlUScmZXRhOzFGJ0YxRjRGO0Y7">LCoqJkkjWjFHNiIiIiJJJWV0YTNHRiVGJkYmKiZJI1AxR0YlRiZGJ0YmISIiSSVldGEyR0YlISInKiYsJiokRilGKiIjRiokRikiIiNGKkYmSSVldGExR0YlRiZGJg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L80" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">ZZ2[7];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSSNtaUdGJDYlUSNaMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GLjYlUScmZXRhOzJGJ0YxRjRGOy1GODYtUScmcGx1cztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGWC1GIzYmLUkjbW5HRiQ2JFEiNkYnRjtGNy1GLjYlUScmZXRhOzNGJ0YxRjRGO0ZULUkmbWZyYWNHRiQ2KC1GIzYmLUZnbjYkUSI5RidGO0Y3RlFGOy1GLjYlUSNQMUYnRjFGNC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXAvJSliZXZlbGxlZEdGP0ZULUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Jy1GODYtUSomdW1pbnVzMDtGJ0Y7Rj1GQEZCRkRGRkZIRkpGV0ZZLUYjNiYtRmduNiRRIjNGJ0Y7RjdGZW9GO0ZULUZebzYoLUZnbjYkUSM4MUYnRjstSSVtc3VwR0YkNiVGZW8tRmduNiRRIjJGJ0Y7LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zob0ZbcEZecEZgcEY7RjtGNy1GLjYlUScmZXRhOzFGJ0YxRjRGO0Y7">LCoqJkkjWjJHNiIiIiJJJWV0YTJHRiVGJkYmSSVldGEzR0YlIiInKiZJI1AxR0YlISIiRidGJiIiKiomLCZGKyEiJCokRishIiMiIyIpRiZJJWV0YTFHRiVGJkYm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L81" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Case_II_2.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2018" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1200" rtablesize="10" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" errorcursor="false" labelling="true" screenheight="25" prompt="sl3 &gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L1" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart: with(LinearAlgebra): with(DifferentialGeometry): with(LieAlgebras):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Basis A1, ..., A8 in sl(3)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A1:=Matrix(3,3): A1[1,3]:=1: evalm(A1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0LUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRj5GQUZDLUYyNihGNEY0RjRGPkZBRkNGTi8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiFGMSIiIjclRjFGMUYxRjNRKHBwcmludDBGKDcjPUYoNiQ7RjIiIiRGOEVcW2wqNiQiIiNGMkYxNiRGPEY8RjE2JEYyRjlGMjYkRjlGPEYxNiRGMkYyRjE2JEY8RjlGMTYkRjJGPEYxNiRGOUY5RjE2JEY5RjJGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A2:=Matrix(3,3): A2[1,2]:=1: evalm(A2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGRy1GNTYoLUY4NiRGR0Y7Rj5GQUZDRkVGSEY0Rj5GQUZDLUYyNihGNEY0RjRGPkZBRkNGTi8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiEiIiJGMTclRjFGMUYxRjNRKHBwcmludDBGKDcjPUYoNiQ7RjIiIiRGOEVcW2wqNiQiIiNGMkYxNiRGPEY8RjE2JEYyRjlGMTYkRjlGPEYxNiRGMkYyRjE2JEY8RjlGMTYkRjJGPEYyNiRGOUY5RjE2JEY5RjJGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L7" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A3:=Matrix(3,3): A3[2,3]:=1: evalm(A3);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkMtRjI2KEY0RjQtRjU2KC1GODYkRkdGO0Y+RkFGQ0ZFRkhGPkZBRkNGMS8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiFGMUYxNyVGMUYxIiIiRjBRKHBwcmludDBGKDcjPUYoNiQ7RjMiIiRGOEVcW2wqNiQiIiNGM0YxNiRGPEY8RjE2JEYzRjlGMTYkRjlGPEYxNiRGM0YzRjE2JEY8RjlGMzYkRjNGPEYxNiRGOUY5RjE2JEY5RjNGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L8" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A4:=Matrix(3,3): A4[1,1]:=1: A4[2,2]:=-1: evalm(A4);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR0Y6LyUrY29sdW1uc3BhbkdGOi1GNTYoLUY4NiRRIjBGJ0Y7Rj5GQUZDRkVGR0ZJRj5GQUZDLUYyNihGSS1GNTYoLUY4NiRRKyZ1bWludXMwOzFGJ0Y7Rj5GQUZDRkVGR0ZJRj5GQUZDLUYyNihGSUZJRklGPkZBRkMvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX28vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGam8vJSZmcmFtZUdGam8vJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR1EmZmFsc2VGJy8lLWVxdWFsY29sdW1uc0dGZHAvJS1kaXNwbGF5c3R5bGVHRmRwLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmdvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZkcEY7RjsvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZjcQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiIiIiFGMjclRjIhIiJGMjclRjJGMkYyUShwcHJpbnQwRig3Iz1GKDYkO0YxIiIkRjpFXFtsKjYkIiIjRjFGMjYkRj5GPkY0NiRGMUY7RjI2JEY7Rj5GMjYkRjFGMUYxNiRGPkY7RjI2JEYxRj5GMjYkRjtGO0YyNiRGO0YxRjI=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L9" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A5:=Matrix(3,3): A5[2,2]:=1: A5[3,3]:=-1: evalm(A5);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkMtRjI2KEY0LUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRjRGPkZBRkMtRjI2KEY0RjQtRjU2KC1GODYkUSsmdW1pbnVzMDsxRidGO0Y+RkFGQ0ZFRkhGPkZBRkMvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX28vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGam8vJSZmcmFtZUdGam8vJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR1EmZmFsc2VGJy8lLWVxdWFsY29sdW1uc0dGZHAvJS1kaXNwbGF5c3R5bGVHRmRwLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmdvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZkcEY7RjsvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZjcQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiFGMUYxNyVGMSIiIkYxNyVGMUYxISIiUShwcHJpbnQwRig3Iz1GKDYkO0YzIiIkRjpFXFtsKjYkIiIjRjNGMTYkRj5GPkYzNiRGM0Y7RjE2JEY7Rj5GMTYkRjNGM0YxNiRGPkY7RjE2JEYzRj5GMTYkRjtGO0Y1NiRGO0YzRjE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L10" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A6:=Matrix(3,3): A6[3,2]:=1: evalm(A6);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkNGMS1GMjYoRjQtRjU2KC1GODYkRkdGO0Y+RkFGQ0ZFRkhGNEY+RkFGQy8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiFGMUYxRjA3JUYxIiIiRjFRKHBwcmludDBGKDcjPUYoNiQ7RjMiIiRGOEVcW2wqNiQiIiNGM0YxNiRGPEY8RjE2JEYzRjlGMTYkRjlGPEYzNiRGM0YzRjE2JEY8RjlGMTYkRjNGPEYxNiRGOUY5RjE2JEY5RjNGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L11" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A7:=Matrix(3,3): A7[2,1]:=1: evalm(A7);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkMtRjI2KC1GNTYoLUY4NiRGR0Y7Rj5GQUZDRkVGSEY0RjRGPkZBRkNGMS8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiFGMUYxNyUiIiJGMUYxRjBRKHBwcmludDBGKDcjPUYoNiQ7RjMiIiRGOEVcW2wqNiQiIiNGM0YzNiRGPEY8RjE2JEYzRjlGMTYkRjlGPEYxNiRGM0YzRjE2JEY8RjlGMTYkRjNGPEYxNiRGOUY5RjE2JEY5RjNGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L12" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A8:=Matrix(3,3): A8[3,1]:=1: evalm(A8);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkNGMS1GMjYoLUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRjRGNEY+RkFGQy8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiFGMUYxRjA3JSIiIkYxRjFRKHBwcmludDBGKDcjPUYoNiQ7RjMiIiRGOEVcW2wqNiQiIiNGM0YxNiRGPEY8RjE2JEYzRjlGMTYkRjlGPEYxNiRGM0YzRjE2JEY8RjlGMTYkRjNGPEYxNiRGOUY5RjE2JEY5RjNGMw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">L := LieAlgebraData([A1,A2,A3,A4,A5,A6,A7,A8], sl3);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ti1GIzYmLUZQNiYtRiM2KC1GLDYlUSNlMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI2U0RidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RictRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmZwRlpGOUY5RmduLUYjNiYtRlA2Ji1GIzYoRlpGZ24tRiw2JVEjZTVGJ0YvRjJGYm9GZW9GOUY5RmdvRmpvRl1wRmBwRjlGZ24tRiM2Ji1GUDYmLUYjNihGWkZnbi1GLDYlUSNlNkYnRi9GMkZib0Zlb0Y5RjlGZ29Gam9GXXAtRiw2JVEjZTJGJ0YvRjJGOUZnbi1GIzYmLUZQNiYtRiM2KEZaRmduLUYsNiVRI2U3RidGL0YyRmJvRmVvRjlGOUZnb0Zqb0ZdcC1GIzYlRmJwLUYsNiVRI2UzRidGL0YyRjlGOUZnbi1GIzYmLUZQNiYtRiM2KEZaRmduLUYsNiVRI2U4RidGL0YyRmJvRmVvRjlGOUZnb0Zqb0ZdcC1GIzYmRl9vLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZlcEZncEZecUY5RjlGZ24tRiM2Ji1GUDYmLUYjNihGanFGZ25GaHJGYm9GZW9GOUY5RmdvRmpvRl1wRlpGOUZnbi1GIzYmLUZQNiYtRiM2KEZqcUZnbkZfb0Zib0Zlb0Y5RjlGZ29Gam9GXXAtRiM2JUZicC1GIzYmLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZbby9GTkZcb0ZqcUY5RjlGOUZnbi1GIzYmLUZQNiYtRiM2KEZqcUZnbkZecUZib0Zlb0Y5RjlGZ29Gam9GXXBGanFGOUZnbi1GIzYmLUZQNiYtRiM2KEZqcUZnbkZjckZib0Zlb0Y5RjlGZ29Gam9GXXBGX29GOUZnbi1GIzYmLUZQNiYtRiM2KEZqcUZnbkZhc0Zib0Zlb0Y5RjlGZ29Gam9GXXAtRiM2JUZicEZncUY5RjlGZ24tRiM2Ji1GUDYmLUYjNihGaHJGZ25GX29GYm9GZW9GOUY5RmdvRmpvRl1wRmhyRjlGZ24tRiM2Ji1GUDYmLUYjNihGaHJGZ25GXnFGYm9GZW9GOUY5RmdvRmpvRl1wLUYjNiVGYnAtRiM2JkZpdEZddUZockY5RjlGOUZnbi1GIzYmLUZQNiYtRiM2KEZockZnbkZncUZib0Zlb0Y5RjlGZ29Gam9GXXBGXnFGOUZnbi1GIzYmLUZQNiYtRiM2KEZockZnbkZhc0Zib0Zlb0Y5RjlGZ29Gam9GXXBGY3JGOUZnbi1GIzYmLUZQNiYtRiM2KEZfb0ZnbkZncUZib0Zlb0Y5RjlGZ29Gam9GXXBGZ3FGOUZnbi1GIzYmLUZQNiYtRiM2KEZfb0ZnbkZjckZib0Zlb0Y5RjlGZ29Gam9GXXAtRiM2JUZicC1GIzYmRml0Rl11RmNyRjlGOUY5RmduLUYjNiYtRlA2Ji1GIzYoRl9vRmduRmFzRmJvRmVvRjlGOUZnb0Zqb0ZdcC1GIzYlRmJwRmFzRjlGOUZnbi1GIzYmLUZQNiYtRiM2KEZecUZnbkZncUZib0Zlb0Y5RjlGZ29Gam9GXXAtRiM2JUZicC1GIzYmRml0Rl11RmdxRjlGOUY5RmduLUYjNiYtRlA2Ji1GIzYoRl5xRmduRmNyRmJvRmVvRjlGOUZnb0Zqb0ZdcEZjckY5RmduLUYjNiYtRlA2Ji1GIzYoRl5xRmduRmFzRmJvRmVvRjlGOUZnb0Zqb0ZdcEZneUY5RmduLUYjNiYtRlA2Ji1GIzYoRmdxRmduRmNyRmJvRmVvRjlGOUZnb0Zqb0ZdcEZhc0Y5RmJvRmVvRjlGOUZnb0Zqb0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJMR0YoNzcvNyRJI2UxRzYjL0knX2xvY2FsR0YmSTBfbjE0NjMxNDIwMTM4NTZHRihJI2U0RzYjL0Y0STBfbjE0NjMxNDIwMTQwNDhHRigsJEYxISIiLzckRjFJI2U1RzYjL0Y0STBfbjE0NjMxNDIwMTQxMTJHRihGOi83JEYxSSNlNkc2Iy9GNEkwX24xNDYzMTQyMDE0MTc2R0YoSSNlMkc2Iy9GNEkwX24xNDYzMTQyMDEzOTIwR0YoLzckRjFJI2U3RzYjL0Y0STBfbjE0NjMxNDIwMTQyNDBHRigsJEkjZTNHNiMvRjRJMF9uMTQ2MzE0MjAxMzk4NEdGKEY7LzckRjFJI2U4RzYjL0Y0STBfbjE0NjMxNDIwMTQzMDRHRigsJkY2IiIiRj5GaG4vNyRGSEZTRjEvNyRGSEY2LCRGSCEiIy83JEZIRj5GSC83JEZIRk5GNi83JEZIRlksJEZERjsvNyRGU0Y2RlMvNyRGU0Y+LCRGU0Zeby83JEZTRkRGPi83JEZTRllGTi83JEY2RkRGRC83JEY2Rk4sJEZORl5vLzckRjZGWSwkRllGOy83JEY+RkQsJEZERl5vLzckRj5GTkZOLzckRj5GWUZmcC83JEZERk5GWTcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihJJHNsM0dGKDckIiIpPUYoSSZmYWxzZUdGJkVcW2whNzg3JDclRmhuIiIlRmhuRjs3JDclRmhuIiImRmhuRjs3JDclRmhuIiInIiIjRmhuNyQ3JUZobiIiKCIiJEY7NyQ3JUZobkZpcUZgckZobjckNyVGaG5GaXFGY3JGaG43JDclRmdyRltzRmhuRmhuNyQ3JUZnckZgckZnckZebzckNyVGZ3JGY3JGZ3JGaG43JDclRmdyRmpyRmByRmhuNyQ3JUZnckZpcUZmckY7NyQ3JUZbc0ZgckZbc0ZobjckNyVGW3NGY3JGW3NGXm83JDclRltzRmZyRmNyRmhuNyQ3JUZbc0ZpcUZqckZobjckNyVGYHJGZnJGZnJGaG43JDclRmByRmpyRmpyRl5vNyQ3JUZgckZpcUZpcUY7NyQ3JUZjckZmckZmckZebzckNyVGY3JGanJGanJGaG43JDclRmNyRmlxRmlxRjs3JDclRmZyRmpyRmlxRmhu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L28" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">DGsetup(L);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVExTGllfmFsZ2VicmE6fnNsM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">STFMaWV+YWxnZWJyYTp+c2wzRzYi</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L29" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">sl3adj:=Adjoint();</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdzbDNhZGpHRig3Ki1JJ1JUQUJMRUdGKDYlIjVJdV1eb2BYblc9LUknTUFUUklYR0YoNiM3KjcqLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGOEY4LUY5NiNRKyZ1bWludXMwOzFGKEY/RjhGOEY4NypGOEY4RjhGOEY4LUY5NiNRIjFGKEY4Rjg3KkY4RjhGOEY4RjhGOEY/Rjg3KkY4RjhGOEY4RjhGOEY4RkNGRzcqRjhGOEY4RjhGOEY4RjhGOEZIRkhJJ01hdHJpeEdGJS1GMDYlIjVddl1eb2BYblc9LUY0NiM3KjcqRjhGOEZDRjhGOEY4RjhGODcqRjhGOEY4LUY5NiNRKyZ1bWludXMwOzJGKEZDRjhGOEY4Rkg3KkY4RjhGOEY4RjhGOEZDRjhGSDcqRjhGOEY4RjhGOEY4RjhGP0ZIRkhGSS1GMDYlIjVxd11eb2BYblc9LUY0NiM3KjcqRjhGP0Y4RjhGOEY4RjhGOEZINypGOEY4RjhGQ0ZSRjhGOEY4RkhGQkZIRkdGSEZJLUYwNiUiNSF6Mjomb2BYblc9LUY0NiM3KjcqRkNGOEY4RjhGOEY4RjhGODcqRjgtRjk2I1EiMkYoRjhGOEY4RjhGOEY4NypGOEY4Rj9GOEY4RjhGOEY4RkhGSEZCNypGOEY4RjhGOEY4RjhGUkY4RlZGSS1GMDYlIjU1el1eb2BYblc9LUY0NiM3KkZfb0ZnbjcqRjhGOEZhb0Y4RjhGOEY4RjhGSEZINypGOEY4RjhGOEY4RlJGOEY4RlVGVkZJLUYwNiUiNUkhMzomb2BYblc9LUY0NiM3KkZINypGP0Y4RjhGOEY4RjhGOEY4RkhGSEZkbzcqRjhGOEY4Rj9GYW9GOEY4RjhGSEZVRkktRjA2JSI1XSIzOiZvYFhuVz0tRjQ2IzcqRkhGSEZfb0ZnbkZIRkg3KkY4RjhGOEZhb0Y/RjhGOEY4NypGOEY4RjhGOEY4Rj9GOEY4RkktRjA2JSI1cSMzOiZvYFhuVz0tRjQ2IzcqRkhGSEZIRmRwRmRwNypGOEZDRjhGOEY4RjhGOEY4RmRvNypGOEY4RjhGQ0ZDRjhGOEY4Rkk3IzcqLUZJNiMvSSQlaWRHRihGMi1GSTYjL0ZbckZMLUZJNiMvRltyRlktRkk2Iy9GW3JGW28tRkk2Iy9GW3JGaG8tRkk2Iy9GW3JGYHAtRkk2Iy9GW3JGaHAtRkk2Iy9GW3JGYHE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14" drawlabel="true">
<Input><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L30" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Basis of the adjoint representation:</Text-field><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">E0:=sl3adj[8]; E1:=sl3adj[7]; E2:=sl3adj[6]; </Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNFMEdGKC1JJ1JUQUJMRUdGKDYlIjVxIzM6Jm9gWG5XPS1JJ01BVFJJWEdGKDYjNyo3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjdGN0Y3RjdGN0Y3RjdGNkY2NyotRjg2I1ErJnVtaW51czA7MUYoRjdGN0Y3RjdGN0Y3RjdGPjcqRjctRjg2I1EiMUYoRjdGN0Y3RjdGN0Y3NypGN0Y3Rj9GN0Y3RjdGN0Y3NypGN0Y3RjdGQ0ZDRjdGN0Y3SSdNYXRyaXhHRiU3Iy1GSDYjL0kkJWlkR0YoRjE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNFMUdGKC1JJ1JUQUJMRUdGKDYlIjVdIjM6Jm9gWG5XPS1JJ01BVFJJWEdGKDYjNyo3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjdGN0Y3RjdGN0Y3RjdGNjcqLUY4NiNRIjFGKEY3RjdGN0Y3RjdGN0Y3NypGNy1GODYjUSsmdW1pbnVzMDsxRihGN0Y3RjdGN0Y3RjdGNkY2NypGN0Y3RjctRjg2I1EiMkYoRkNGN0Y3Rjc3KkY3RjdGN0Y3RjdGQ0Y3RjdJJ01hdHJpeEdGJTcjLUZLNiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNFMkdGKC1JJ1JUQUJMRUdGKDYlIjVJITM6Jm9gWG5XPS1JJ01BVFJJWEdGKDYjNyo3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjdGN0Y3RjdGN0Y3Rjc3Ki1GODYjUSsmdW1pbnVzMDsxRihGN0Y3RjdGN0Y3RjdGN0Y2RjY3KkY3RjdGP0Y3RjdGN0Y3Rjc3KkY3RjdGN0Y/LUY4NiNRIjJGKEY3RjdGN0Y2NypGN0Y3RjdGN0Y3RjctRjg2I1EiMUYoRjdJJ01hdHJpeEdGJTcjLUZLNiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L61" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">H1:=sl3adj[4]; H2:=sl3adj[5];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNIMUdGKC1JJ1JUQUJMRUdGKDYlIjUhejI6Jm9gWG5XPS1JJ01BVFJJWEdGKDYjNyo3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMUYoLUY4NiNRIjBGKEY+Rj5GPkY+Rj5GPjcqRj4tRjg2I1EiMkYoRj5GPkY+Rj5GPkY+NypGPkY+LUY4NiNRKyZ1bWludXMwOzFGKEY+Rj5GPkY+Rj43KkY+Rj5GPkY+Rj5GPkY+Rj5GSTcqRj5GPkY+Rj5GPkY3Rj5GPjcqRj5GPkY+Rj5GPkY+LUY4NiNRKyZ1bWludXMwOzJGKEY+NypGPkY+Rj5GPkY+Rj5GPkZGSSdNYXRyaXhHRiU3Iy1GUDYjL0kkJWlkR0YoRjE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNIMkdGKC1JJ1JUQUJMRUdGKDYlIjU1el1eb2BYblc9LUknTUFUUklYR0YoNiM3KjcqLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIxRigtRjg2I1EiMEYoRj5GPkY+Rj5GPkY+NypGPi1GODYjUSsmdW1pbnVzMDsxRihGPkY+Rj5GPkY+Rj43KkY+Rj4tRjg2I1EiMkYoRj5GPkY+Rj5GPjcqRj5GPkY+Rj5GPkY+Rj5GPkZJNypGPkY+Rj5GPkY+LUY4NiNRKyZ1bWludXMwOzJGKEY+Rj43KkY+Rj5GPkY+Rj5GPkY3Rj43KkY+Rj5GPkY+Rj5GPkY+RkJJJ01hdHJpeEdGJTcjLUZQNiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L62" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">E0c:=sl3adj[1];  E1c:=sl3adj[2]; E2c:=sl3adj[3];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFMGNHRigtSSdSVEFCTEVHRig2JSI1SXVdXm9gWG5XPS1JJ01BVFJJWEdGKDYjNyo3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjdGNy1GODYjUSsmdW1pbnVzMDsxRihGPkY3RjdGNzcqRjdGN0Y3RjdGNy1GODYjUSIxRihGN0Y3NypGN0Y3RjdGN0Y3RjdGPkY3NypGN0Y3RjdGN0Y3RjdGN0ZCRkY3KkY3RjdGN0Y3RjdGN0Y3RjdGR0ZHSSdNYXRyaXhHRiU3Iy1GSDYjL0kkJWlkR0YoRjE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFMWNHRigtSSdSVEFCTEVHRig2JSI1XXZdXm9gWG5XPS1JJ01BVFJJWEdGKDYjNyo3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjctRjg2I1EiMUYoRjdGN0Y3RjdGNzcqRjdGN0Y3LUY4NiNRKyZ1bWludXMwOzJGKEY+RjdGN0Y3NypGN0Y3RjdGN0Y3RjdGN0Y3NypGN0Y3RjdGN0Y3RjdGPkY3RkU3KkY3RjdGN0Y3RjdGN0Y3LUY4NiNRKyZ1bWludXMwOzFGKEZFRkVJJ01hdHJpeEdGJTcjLUZLNiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFMmNHRigtSSdSVEFCTEVHRig2JSI1cXddXm9gWG5XPS1JJ01BVFJJWEdGKDYjNyo3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoLUY4NiNRKyZ1bWludXMwOzFGKEY3RjdGN0Y3RjdGNzcqRjdGN0Y3RjdGN0Y3RjdGNzcqRjdGN0Y3LUY4NiNRIjFGKC1GODYjUSsmdW1pbnVzMDsyRihGN0Y3RjdGQTcqRjdGN0Y3RjdGN0ZDRjdGN0ZBNypGN0Y3RjdGN0Y3RjdGN0ZDRkFJJ01hdHJpeEdGJTcjLUZLNiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L58" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Basis of Gamma_{0,3}</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S12:=Matrix(8,8): S12[1,6]:=1: S12[3,8]:=-1: evalm(S12);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0LUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRjRGNEY+RkFGQy1GMjYtRjRGNEY0RjRGNEY0RjRGNEY+RkFGQy1GMjYtRjRGNEY0RjRGNEY0RjQtRjU2KC1GODYkUSsmdW1pbnVzMDsxRidGO0Y+RkFGQ0ZFRkhGPkZBRkNGTkZORk5GTkZOLyUmYWxpZ25HUSVheGlzRicvRj9RKWJhc2VsaW5lRicvRkJRJ2NlbnRlckYnL0ZEUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl9vLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmpvLyUmZnJhbWVHRmpvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmRwLyUtZGlzcGxheXN0eWxlR0ZkcC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Znby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGZHBGO0Y7L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGY3E=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMSIiIkYxRjE3KkYxRjFGMUYxRjFGMUYxRjE3KkYxRjFGMUYxRjFGMUYxISIiRjNGM0YzRjNGM1EocHByaW50MEYoNyM9Rig2JDtGMiIiKUY6RVxbbFtvNiQiIigiIiRGMTYkRj8iIidGMTYkRjIiIiZGMTYkIiIlRkFGMTYkIiIjRjJGMTYkRkdGPkYxNiRGQUY/RjE2JEY+RkFGMTYkRkNGQUYxNiRGR0ZHRjE2JEY/RkVGMTYkRkVGQ0YxNiRGMkY/RjE2JEY+Rj5GMTYkRkFGR0YxNiRGO0Y+RjE2JEZBRj5GMTYkRkVGR0YxNiRGR0ZDRjE2JEZDRkVGMTYkRj9GR0YxNiRGP0ZDRjE2JEY7RkdGMTYkRj5GQ0YxNiRGMkYyRjE2JEY7RjtGMTYkRkFGQUYxNiRGMkZFRjE2JEZBRjtGMTYkRkVGPkYxNiRGR0ZBRjE2JEZHRjtGMTYkRjtGMkYxNiRGQUYyRjE2JEZFRjJGMTYkRj5GRUYxNiRGMkZBRjI2JEZHRj9GMTYkRkVGP0YxNiRGO0ZBRjE2JEZDRj9GMTYkRjJGR0YxNiRGRUY7RjE2JEZDRjJGMTYkRjtGQ0YxNiRGP0Y7RjU2JEZBRkVGMTYkRjtGP0YxNiRGQ0Y7RjE2JEY/Rj5GMTYkRj5GMkYxNiRGPkZHRjE2JEZBRkNGMTYkRkVGRUYxNiRGR0ZFRjE2JEYyRj5GMTYkRj5GO0YxNiRGP0Y/RjE2JEYyRjtGMTYkRj9GMkYxNiRGO0ZFRjE2JEZDRj5GMTYkRkNGR0YxNiRGQ0ZDRjE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L22" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S11:=evalm(E2.S12-S12.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUzExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWkZaLUZlbjYoLUZobjYkRmRvRjlGW29GXm9GYG9GYm9GZW8tRmVuNigtRmhuNiRRKyZ1bWludXMwOzJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsxRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGW29GXm9GYG8tRlg2LUZaRlpGWkZaRlpGWkZnb0ZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZnb0Zbb0Zeb0Zgb0ZpcEZpcEZpcC8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlci8lJmZyYW1lR0Zlci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGXXRGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRTMTFHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiFGM0YzIiIiISIjRjNGM0YzNypGM0YzRjNGM0YzISIiRjNGMzcqRjNGM0YzRjNGM0YzRjRGMzcqRjNGM0YzRjNGM0YzRjNGMzcqRjNGM0YzRjNGM0YzRjNGNEY5RjlGOVEocHByaW50MEYoNyM9Rig2JDtGNCIiKUY/RVxbbFtvNiQiIigiIiRGMzYkRkQiIidGMzYkRjQiIiZGNTYkIiIlRkZGMzYkIiIjRjRGMzYkRkxGQ0YzNiRGRkZERjM2JEZDRkZGMzYkRkhGRkYzNiRGTEZMRjM2JEZERkpGMzYkRkpGSEYzNiRGNEZERjM2JEZDRkNGMzYkRkZGTEYzNiRGQEZDRjM2JEZGRkNGMzYkRkpGTEYzNiRGTEZIRjM2JEZIRkpGMzYkRkRGTEYzNiRGREZIRjM2JEZARkxGMzYkRkNGSEYzNiRGNEY0RjM2JEZARkBGMzYkRkZGRkYzNiRGNEZKRjQ2JEZGRkBGMzYkRkpGQ0YzNiRGTEZGRjc2JEZMRkBGMzYkRkBGNEYzNiRGRkY0RjM2JEZKRjRGMzYkRkNGSkYzNiRGNEZGRjM2JEZMRkRGMzYkRkpGREYzNiRGQEZGRjM2JEZIRkRGMzYkRjRGTEYzNiRGSkZARjM2JEZIRjRGMzYkRkBGSEYzNiRGREZARjM2JEZGRkpGMzYkRkBGREYzNiRGSEZARjQ2JEZERkNGNDYkRkNGNEYzNiRGQ0ZMRjM2JEZGRkhGMzYkRkpGSkYzNiRGTEZKRjM2JEY0RkNGMzYkRkNGQEYzNiRGREZERjM2JEY0RkBGMzYkRkRGNEYzNiRGQEZKRjM2JEZIRkNGMzYkRkhGTEYzNiRGSEZIRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L24" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S10:=evalm(E2.S11-S11.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUzEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWi1GZW42KC1GaG42JFErJnVtaW51czA7MkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGZ28tRmVuNigtRmhuNiRRIjRGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRmNwLUZYNi1GWkZaRlpGWkZaRlpGZ29GWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZaRlotRmVuNigtRmhuNiRRIjJGJ0Y5RltvRl5vRmBvRmJvRmVvRltvRl5vRmBvRmNwRmNwLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRltyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmZyLyUmZnJhbWVHRmZyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zjci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZedEY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRTMTBHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMyEiI0YzRjNGM0YzRjM3KkYzRjNGM0Y0IiIlRjNGM0YzNypGM0YzRjNGM0YzRjNGM0YzRjc3KkYzRjNGM0YzRjNGM0Y0RjM3KkYzRjNGM0YzRjNGM0YzIiIjRjdGN1EocHByaW50MEYoNyM9Rig2JDsiIiIiIilGP0VcW2xbbzYkIiIoIiIkRjM2JEZFIiInRjM2JEZAIiImRjM2JEY2RkdGMzYkRjpGQEYzNiRGOkZERjM2JEZHRkVGMzYkRkRGR0YzNiRGSUZHRjM2JEY6RjpGMzYkRkVGNkYzNiRGNkZJRjM2JEZARkVGNDYkRkRGREYzNiRGR0Y6RjM2JEZBRkRGMzYkRkdGREYzNiRGNkY6RjM2JEY6RklGNjYkRklGNkYzNiRGRUY6RjM2JEZFRklGMzYkRkFGOkYzNiRGREZJRjM2JEZARkBGMzYkRkFGQUYzNiRGR0ZHRjM2JEZARjZGMzYkRkdGQUY6NiRGNkZERjM2JEY6RkdGMzYkRjpGQUYzNiRGQUZARjM2JEZHRkBGMzYkRjZGQEYzNiRGREY2RjM2JEZARkdGMzYkRjpGRUYzNiRGNkZFRjM2JEZBRkdGMzYkRklGRUYzNiRGQEY6RjM2JEY2RkFGMzYkRklGQEYzNiRGQUZJRjM2JEZFRkFGMzYkRkdGNkYzNiRGQUZFRjM2JEZJRkFGMzYkRkVGREYzNiRGREZARjM2JEZERjpGMzYkRkdGSUYzNiRGNkY2RjM2JEY6RjZGNDYkRkBGREYzNiRGREZBRjM2JEZFRkVGMzYkRkBGQUYzNiRGRUZARjM2JEZBRjZGMzYkRklGREY0NiRGSUY6RjM2JEZJRklGMw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L63" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">S01:=evalm(E1.S11-S11.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUzAxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRGZG9GOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsxRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZfcEZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZnb0ZaRlpGW29GXm9GYG9GZHBGW3AtRlg2LUZaRlpGWkZaRlpGWkZaRl9wRltvRl5vRmBvRltwLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmVxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmByLyUmZnJhbWVHRmByLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zdci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zoc0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRTMDFHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiEiIiJGM0YzRjNGM0YzRjM3KkYzRjNGM0YzRjNGM0YzRjM3KkYzRjNGMyEiIkY3RjNGM0YzNypGM0YzRjNGM0YzRjRGM0YzRjhGNTcqRjNGM0YzRjNGM0YzRjNGN0Y1UShwcHJpbnQwRig3Iz1GKDYkO0Y0IiIpRj5FXFtsW282JCIiKCIiJEYzNiRGQyIiJ0YzNiRGNCIiJkYzNiQiIiVGRUY0NiQiIiNGNEYzNiRGS0ZCRjM2JEZFRkNGMzYkRkJGRUYzNiRGR0ZFRjQ2JEZLRktGMzYkRkNGSUY3NiRGSUZHRjM2JEY0RkNGMzYkRkJGQkYzNiRGRUZLRjM2JEY/RkJGMzYkRkVGQkYzNiRGSUZLRjM2JEZLRkdGMzYkRkdGSUYzNiRGQ0ZLRjM2JEZDRkdGNzYkRj9GS0YzNiRGQkZHRjM2JEY0RjRGMzYkRj9GP0YzNiRGRUZFRjM2JEY0RklGMzYkRkVGP0YzNiRGSUZCRjM2JEZLRkVGMzYkRktGP0YzNiRGP0Y0RjM2JEZFRjRGMzYkRklGNEYzNiRGQkZJRjM2JEY0RkVGMzYkRktGQ0YzNiRGSUZDRjM2JEY/RkVGMzYkRkdGQ0YzNiRGNEZLRjQ2JEZJRj9GMzYkRkdGNEYzNiRGP0ZHRjM2JEZDRj9GMzYkRkVGSUYzNiRGP0ZDRjM2JEZHRj9GMzYkRkNGQkYzNiRGQkY0RjM2JEZCRktGMzYkRkVGR0YzNiRGSUZJRjM2JEZLRklGMzYkRjRGQkYzNiRGQkY/Rjc2JEZDRkNGMzYkRjRGP0YzNiRGQ0Y0RjM2JEY/RklGMzYkRkdGQkYzNiRGR0ZLRjM2JEZHRkdGMw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L64" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">S00:=evalm(E1.S10-S10.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUzAwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMkYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRRIjBGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ28tRmVuNigtRmhuNiRRKyZ1bWludXMwOzJGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GXnBGZ29GZ29GZ29GZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0ZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs0RidGOUZbb0Zeb0Zgb0Zib0Zlb0Znb0Znb0Znb0Zbb0Zeb0Zgby1GWDYtRmdvRmdvRmdvLUZlbjYoLUZobjYkUSI0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZecEZnb0Znb0Znb0Zbb0Zeb0Zgby1GWDYtRmdvRmdvRmdvRmdvRmdvRlpGZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0Znb0Znb0Znb0ZaRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GZ29GZ29GZ29GZ29GZ29GXnBGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZnIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYXMvJSZmcmFtZUdGYXMvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl5zLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRml0Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRTMDBHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiMiIiFGNEY0RjRGNEY0RjQ3KkY0ISIjRjRGNEY0RjRGNEY0NypGNEY0RjZGNEY0RjRGNEY0NypGNEY0RjRGMyEiJUY0RjRGNDcqRjRGNEY0IiIlRjZGNEY0RjQ3KkY0RjRGNEY0RjRGM0Y0RjQ3KkY0RjRGNEY0RjRGNEYzRjQ3KkY0RjRGNEY0RjRGNEY0RjZRKHBwcmludDBGKDcjPUYoNiQ7IiIiIiIpRkNFXFtsW282JCIiKCIiJEY0NiRGSSIiJ0Y0NiRGRCIiJkY0NiRGO0ZLRjQ2JEYzRkRGNDYkRjNGSEY0NiRGS0ZJRjQ2JEZIRktGNDYkRk1GS0Y0NiRGM0YzRjY2JEZJRjtGNDYkRjtGTUY5NiRGREZJRjQ2JEZIRkhGMzYkRktGM0Y0NiRGRUZIRjQ2JEZLRkhGNDYkRjtGM0Y0NiRGM0ZNRjQ2JEZNRjtGOzYkRklGM0Y0NiRGSUZNRjQ2JEZFRjNGNDYkRkhGTUY0NiRGREZERjM2JEZFRkVGNjYkRktGS0YzNiRGREY7RjQ2JEZLRkVGNDYkRjtGSEY0NiRGM0ZLRjQ2JEYzRkVGNDYkRkVGREY0NiRGS0ZERjQ2JEY7RkRGNDYkRkhGO0Y0NiRGREZLRjQ2JEYzRklGNDYkRjtGSUY0NiRGRUZLRjQ2JEZNRklGNDYkRkRGM0Y0NiRGO0ZFRjQ2JEZNRkRGNDYkRkVGTUY0NiRGSUZFRjQ2JEZLRjtGNDYkRkVGSUY0NiRGTUZFRjQ2JEZJRkhGNDYkRkhGREY0NiRGSEYzRjQ2JEZLRk1GNDYkRjtGO0YzNiRGM0Y7RjQ2JEZERkhGNDYkRkhGRUY0NiRGSUZJRjY2JEZERkVGNDYkRklGREY0NiRGRUY7RjQ2JEZNRkhGNDYkRk1GM0Y0NiRGTUZNRjY=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L65" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Sm11:=evalm(E1.S00-S00.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElU20xMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtLUZlbjYoLUZobjYkUSI0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZecEZXLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzRGJ0Y5RltvRl5vRmBvRmJvRmVvRmJwRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRmJwRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZmcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zhci8lJmZyYW1lR0Zhci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaXNGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVTbTExR0YoS0knbWF0cml4R0YlNiM3KjcqIiIhRjNGM0YzRjNGM0YzRjNGMjcqIiIlRjNGM0YzRjNGM0YzRjM3KkYzRjVGM0YzRjNGM0YzRjNGNkYyNypGM0YzRjMhIiVGOEYzRjNGMzcqRjNGM0YzRjNGM0Y4RjNGM1EocHByaW50MEYoNyM9Rig2JDsiIiIiIilGPkVcW2xbbzYkIiIoIiIkRjM2JEZEIiInRjM2JEY/IiImRjM2JEY1RkZGMzYkIiIjRj9GMzYkRktGQ0YzNiRGRkZERjM2JEZDRkZGMzYkRkhGRkYzNiRGS0ZLRjM2JEZERjVGMzYkRjVGSEYzNiRGP0ZERjM2JEZDRkNGMzYkRkZGS0YzNiRGQEZDRjM2JEZGRkNGMzYkRjVGS0Y1NiRGS0ZIRjM2JEZIRjVGMzYkRkRGS0YzNiRGREZIRjM2JEZARktGMzYkRkNGSEY4NiRGP0Y/RjM2JEZARkBGMzYkRkZGRkYzNiRGP0Y1RjM2JEZGRkBGMzYkRjVGQ0YzNiRGS0ZGRjM2JEZLRkBGMzYkRkBGP0YzNiRGRkY/RjM2JEY1Rj9GMzYkRkNGNUY4NiRGP0ZGRjM2JEZLRkRGMzYkRjVGREYzNiRGQEZGRjg2JEZIRkRGMzYkRj9GS0YzNiRGNUZARjM2JEZIRj9GMzYkRkBGSEYzNiRGREZARjM2JEZGRjVGMzYkRkBGREYzNiRGSEZARjM2JEZERkNGMzYkRkNGP0YzNiRGQ0ZLRjM2JEZGRkhGMzYkRjVGNUYzNiRGS0Y1RjM2JEY/RkNGMzYkRkNGQEYzNiRGREZERjM2JEY/RkBGMzYkRkRGP0Y1NiRGQEY1RjM2JEZIRkNGMzYkRkhGS0Y1NiRGSEZIRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L25" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S1m1:=evalm(E2.S10-S10.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUzFtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG8tRlg2LUZaRlotRmVuNigtRmhuNiRRIjZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXRldGVy1GWDYtRlpGWkZaRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRltvRl5vRmBvRldGVy8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXNGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVTMW0xR0YoS0knbWF0cml4R0YlNiM3KjcqIiIhRjNGM0YzRjNGM0YzRjM3KkYzRjMiIidGM0YzRjNGM0YzRjJGMkYyNypGM0YzRjNGM0YzRjMhIidGM0YyRjJRKHBwcmludDBGKDcjPUYoNiQ7IiIiIiIpRjxFXFtsW282JCIiKCIiJEYzNiRGQkY1RjM2JEY9IiImRjM2JCIiJUY1RjM2JCIiI0Y9RjM2JEZJRkFGMzYkRjVGQkYzNiRGQUY1RjM2JEZFRjVGMzYkRklGSUYzNiRGQkZHRjM2JEZHRkVGMzYkRj1GQkYzNiRGQUZBRjM2JEY1RklGMzYkRj5GQUYzNiRGNUZBRjc2JEZHRklGMzYkRklGRUYzNiRGRUZHRjM2JEZCRklGMzYkRkJGRUYzNiRGPkZJRjM2JEZBRkVGMzYkRj1GPUYzNiRGPkY+RjM2JEY1RjVGMzYkRj1GR0YzNiRGNUY+RjM2JEZHRkFGMzYkRklGNUYzNiRGSUY+RjM2JEY+Rj1GMzYkRjVGPUYzNiRGR0Y9RjM2JEZBRkdGMzYkRj1GNUYzNiRGSUZCRjU2JEZHRkJGMzYkRj5GNUYzNiRGRUZCRjM2JEY9RklGMzYkRkdGPkYzNiRGRUY9RjM2JEY+RkVGMzYkRkJGPkYzNiRGNUZHRjM2JEY+RkJGMzYkRkVGPkYzNiRGQkZBRjM2JEZBRj1GMzYkRkFGSUYzNiRGNUZFRjM2JEZHRkdGMzYkRklGR0YzNiRGPUZBRjM2JEZBRj5GMzYkRkJGQkYzNiRGPUY+RjM2JEZCRj1GMzYkRj5GR0YzNiRGRUZBRjM2JEZFRklGMzYkRkVGRUYz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L66" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">S0m1:=evalm(E1.S1m1-S1m1.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUzBtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG8tRlg2LS1GZW42KC1GaG42JFErJnVtaW51czA7NkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRmlvRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRIzEyRidGOUZbb0Zeb0Zgb0Zib0Zlb0Zpb0ZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlpGWkZaRlotRmVuNigtRmhuNiRRIjZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRl50Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVTMG0xR0YoS0knbWF0cml4R0YlNiM3KjcqIiIhRjNGM0YzRjNGM0YzRjM3KiEiJ0YzRjNGM0YzRjNGM0YzRjI3KkYzRjNGNUYzRjNGM0YzRjNGMjcqRjNGM0YzIiM3RjVGM0YzRjNGMjcqRjNGM0YzRjNGM0YzIiInRjNRKHBwcmludDBGKDcjPUYoNiQ7IiIiIiIpRj9FXFtsW282JCIiKCIiJEYzNiRGRUY6RjM2JEZAIiImRjM2JCIiJUY6RjM2JCIiI0ZARjU2JEZMRkRGMzYkRjpGRUYzNiRGREY6RjM2JEZIRjpGMzYkRkxGTEYzNiRGRUZKRjM2JEZKRkhGMzYkRkBGRUYzNiRGREZERjM2JEY6RkxGMzYkRkFGREY6NiRGOkZERjM2JEZKRkxGMzYkRkxGSEYzNiRGSEZKRjM2JEZFRkxGMzYkRkVGSEYzNiRGQUZMRjM2JEZERkhGMzYkRkBGQEYzNiRGQUZBRjM2JEY6RjpGMzYkRkBGSkYzNiRGOkZBRjM2JEZKRkRGMzYkRkxGOkYzNiRGTEZBRjM2JEZBRkBGMzYkRjpGQEYzNiRGSkZARjM2JEZERkpGMzYkRkBGOkYzNiRGTEZFRjM2JEZKRkVGNTYkRkFGOkYzNiRGSEZFRjM2JEZARkxGMzYkRkpGQUYzNiRGSEZARjM2JEZBRkhGMzYkRkVGQUYzNiRGOkZKRjg2JEZBRkVGMzYkRkhGQUYzNiRGRUZERjM2JEZERkBGMzYkRkRGTEYzNiRGOkZIRjU2JEZKRkpGMzYkRkxGSkYzNiRGQEZERjM2JEZERkFGMzYkRkVGRUYzNiRGQEZBRjM2JEZFRkBGMzYkRkFGSkYzNiRGSEZERjM2JEZIRkxGMzYkRkhGSEYz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L68" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Sm10:=evalm(E1.S00-S00.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElU20xMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtLUZlbjYoLUZobjYkUSI0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZecEZXLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzRGJ0Y5RltvRl5vRmBvRmJvRmVvRmJwRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRmJwRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZmcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zhci8lJmZyYW1lR0Zhci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaXNGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVTbTEwR0YoS0knbWF0cml4R0YlNiM3KjcqIiIhRjNGM0YzRjNGM0YzRjNGMjcqIiIlRjNGM0YzRjNGM0YzRjM3KkYzRjVGM0YzRjNGM0YzRjNGNkYyNypGM0YzRjMhIiVGOEYzRjNGMzcqRjNGM0YzRjNGM0Y4RjNGM1EocHByaW50MEYoNyM9Rig2JDsiIiIiIilGPkVcW2xbbzYkIiIoIiIkRjM2JEZEIiInRjM2JEY/IiImRjM2JEY1RkZGMzYkIiIjRj9GMzYkRktGQ0YzNiRGRkZERjM2JEZDRkZGMzYkRkhGRkYzNiRGS0ZLRjM2JEZERjVGMzYkRjVGSEYzNiRGP0ZERjM2JEZDRkNGMzYkRkZGS0YzNiRGQEZDRjM2JEZGRkNGMzYkRjVGS0Y1NiRGS0ZIRjM2JEZIRjVGMzYkRkRGS0YzNiRGREZIRjM2JEZARktGMzYkRkNGSEY4NiRGP0Y/RjM2JEZARkBGMzYkRkZGRkYzNiRGP0Y1RjM2JEZGRkBGMzYkRjVGQ0YzNiRGS0ZGRjM2JEZLRkBGMzYkRkBGP0YzNiRGRkY/RjM2JEY1Rj9GMzYkRkNGNUY4NiRGP0ZGRjM2JEZLRkRGMzYkRjVGREYzNiRGQEZGRjg2JEZIRkRGMzYkRj9GS0YzNiRGNUZARjM2JEZIRj9GMzYkRkBGSEYzNiRGREZARjM2JEZGRjVGMzYkRkBGREYzNiRGSEZARjM2JEZERkNGMzYkRkNGP0YzNiRGQ0ZLRjM2JEZGRkhGMzYkRjVGNUYzNiRGS0Y1RjM2JEY/RkNGMzYkRkNGQEYzNiRGREZERjM2JEY/RkBGMzYkRkRGP0Y1NiRGQEY1RjM2JEZIRkNGMzYkRkhGS0Y1NiRGSEZIRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L67" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Sm1m1:=evalm(E1.S0m1-S0m1.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmU20xbTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGVy1GWDYtLUZlbjYoLUZobjYkUSMxMkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWi1GZW42KC1GaG42JFEsJnVtaW51czA7MTJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaLUZlbjYoLUZobjYkUSwmdW1pbnVzMDsyNEYnRjlGW29GXm9GYG9GYm9GZW9GaW9GWkZaRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRl50Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZTbTFtMUdGKEtJJ21hdHJpeEdGJTYjNyo3KiIiIUYzRjNGM0YzRjNGM0YzRjJGMjcqIiM3RjNGM0YzRjNGM0YzRjNGMjcqRjNGNUYzRjNGM0YzRjNGMzcqRjNGMyEjN0YzRjNGM0YzRjM3KkYzRjNGMyEjQ0Y1RjNGM0YzUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY/RVxbbFtvNiQiIigiIiRGODYkRkUiIidGMzYkRkAiIiZGMzYkIiIlRkdGMzYkIiIjRkBGMzYkRk1GREYzNiRGR0ZFRjM2JEZERkdGMzYkRklGR0YzNiRGTUZNRjM2JEZFRktGMzYkRktGSUYzNiRGQEZFRjM2JEZERkRGMzYkRkdGTUY1NiRGQUZERjM2JEZHRkRGMzYkRktGTUYzNiRGTUZJRjM2JEZJRktGMzYkRkVGTUYzNiRGRUZJRjM2JEZBRk1GMzYkRkRGSUYzNiRGQEZARjM2JEZBRkFGMzYkRkdGR0YzNiRGQEZLRjM2JEZHRkFGMzYkRktGREYzNiRGTUZHRjM2JEZNRkFGMzYkRkFGQEYzNiRGR0ZARjM2JEZLRkBGNTYkRkRGS0YzNiRGQEZHRjM2JEZNRkVGMzYkRktGRUYzNiRGQUZHRjM2JEZJRkVGMzYkRkBGTUYzNiRGS0ZBRjM2JEZJRkBGMzYkRkFGSUY1NiRGRUZBRjM2JEZHRktGMzYkRkFGRUYzNiRGSUZBRjM2JEZFRkRGMzYkRkRGQEYzNiRGREZNRjM2JEZHRklGMzYkRktGS0YzNiRGTUZLRjM2JEZARkRGMzYkRkRGQUYzNiRGRUZFRjM2JEZARkFGMzYkRkVGQEYzNiRGQUZLRjo2JEZJRkRGMzYkRklGTUYzNiRGSUZJRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L69" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Sm2m1:=evalm(E1.Sm1m1-Sm1m1.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmU20ybTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXRldGVy1GWDYtLUZlbjYoLUZobjYkUSMzNkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlotRmVuNigtRmhuNiRRLCZ1bWludXMwOzM2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXNGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZTbTJtMUdGKEtJJ21hdHJpeEdGJTYjNyo3KiIiIUYzRjNGM0YzRjNGM0YzRjJGMkYyRjJGMjcqIiNPRjNGM0YzRjNGM0YzRjM3KkYzISNPRjNGM0YzRjNGM0YzUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY8RVxbbFtvNiQiIigiIiRGMzYkRkIiIidGMzYkRj0iIiZGMzYkIiIlRkRGMzYkIiIjRj1GMzYkRkpGQUYzNiRGREZCRjM2JEZBRkRGMzYkRkZGREYzNiRGSkZKRjM2JEZCRkhGMzYkRkhGRkYzNiRGPUZCRjM2JEZBRkFGMzYkRkRGSkYzNiRGPkZBRjM2JEZERkFGMzYkRkhGSkYzNiRGSkZGRjM2JEZGRkhGMzYkRkJGSkYzNiRGQkZGRjM2JEY+RkpGNzYkRkFGRkYzNiRGPUY9RjM2JEY+Rj5GMzYkRkRGREYzNiRGPUZIRjM2JEZERj5GMzYkRkhGQUYzNiRGSkZERjM2JEZKRj5GMzYkRj5GPUYzNiRGREY9RjM2JEZIRj1GMzYkRkFGSEYzNiRGPUZERjM2JEZKRkJGMzYkRkhGQkYzNiRGPkZERjM2JEZGRkJGMzYkRj1GSkYzNiRGSEY+RjM2JEZGRj1GMzYkRj5GRkYzNiRGQkY+RjM2JEZERkhGMzYkRj5GQkYzNiRGRkY+RjM2JEZCRkFGMzYkRkFGPUY1NiRGQUZKRjM2JEZERkZGMzYkRkhGSEYzNiRGSkZIRjM2JEY9RkFGMzYkRkFGPkYzNiRGQkZCRjM2JEY9Rj5GMzYkRkJGPUYzNiRGPkZIRjM2JEZGRkFGMzYkRkZGSkYzNiRGRkZGRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L26" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Sanity check</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">evalm(E2.S1m1-S1m1.E2), evalm(E2.S0m1-S0m1.E2), evalm(E2.Sm1m1-Sm1m1.E2), evalm(E2.Sm2m1-Sm2m1.E2), evalm(E1.Sm2m1-Sm2m1.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZCLyUrZ3JvdXBhbGlnbkdGQi8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZJRjZGNkY2RjZGNkY2RjZGQEZDRkVGM0YzRjNGM0YzRjNGMy8lJmFsaWduR1ElYXhpc0YnL0ZBUSliYXNlbGluZUYnL0ZEUSdjZW50ZXJGJy9GRlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZaLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl9vLyUmZnJhbWVHRl9vLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmlvLyUtZGlzcGxheXN0eWxlR0Zpby8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zcby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaW9GPUY9L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaHAtSSNtb0dGJDYtUSgmY29tbWE7RidGPS8lJmZlbmNlR0Zpby8lKnNlcGFyYXRvckdGVy8lKXN0cmV0Y2h5R0Zpby8lKnN5bW1ldHJpY0dGaW8vJShsYXJnZW9wR0Zpby8lLm1vdmFibGVsaW1pdHNHRmlvLyUnYWNjZW50R0Zpby8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGYXFGK0ZhcUYrRmFxRitGPQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNydLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMUYxRjFGMUYwRjBGMEYwRjBGMEYwUShwcHJpbnQwRihGLEYsRixGLDcnPUYoNiQ7IiIiIiIpRjZFXFtsW282JCIiKCIiJEYxNiRGPCIiJ0YxNiRGNyIiJkYxNiQiIiVGPkYxNiQiIiNGN0YxNiRGREY7RjE2JEY+RjxGMTYkRjtGPkYxNiRGQEY+RjE2JEZERkRGMTYkRjxGQkYxNiRGQkZARjE2JEY3RjxGMTYkRjtGO0YxNiRGPkZERjE2JEY4RjtGMTYkRj5GO0YxNiRGQkZERjE2JEZERkBGMTYkRkBGQkYxNiRGPEZERjE2JEY8RkBGMTYkRjhGREYxNiRGO0ZARjE2JEY3RjdGMTYkRjhGOEYxNiRGPkY+RjE2JEY3RkJGMTYkRj5GOEYxNiRGQkY7RjE2JEZERj5GMTYkRkRGOEYxNiRGOEY3RjE2JEY+RjdGMTYkRkJGN0YxNiRGO0ZCRjE2JEY3Rj5GMTYkRkRGPEYxNiRGQkY8RjE2JEY4Rj5GMTYkRkBGPEYxNiRGN0ZERjE2JEZCRjhGMTYkRkBGN0YxNiRGOEZARjE2JEY8RjhGMTYkRj5GQkYxNiRGOEY8RjE2JEZARjhGMTYkRjxGO0YxNiRGO0Y3RjE2JEY7RkRGMTYkRj5GQEYxNiRGQkZCRjE2JEZERkJGMTYkRjdGO0YxNiRGO0Y4RjE2JEY8RjxGMTYkRjdGOEYxNiRGPEY3RjE2JEY4RkJGMTYkRkBGO0YxNiRGQEZERjE2JEZARkBGMUY0RjRGNEY0</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L27" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L59" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Basis of Gamma_{3,0}</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">R21:=Matrix(8,8): R21[1,7]:=1: R21[2,8]:=-1: evalm(R21);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjQtRjU2KC1GODYkRkdGO0Y+RkFGQ0ZFRkhGNEY+RkFGQy1GMjYtRjRGNEY0RjRGNEY0RjQtRjU2KC1GODYkUSsmdW1pbnVzMDsxRidGO0Y+RkFGQ0ZFRkhGPkZBRkMtRjI2LUY0RjRGNEY0RjRGNEY0RjRGPkZBRkNGVUZVRlVGVUZVLyUmYWxpZ25HUSVheGlzRicvRj9RKWJhc2VsaW5lRicvRkJRJ2NlbnRlckYnL0ZEUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl9vLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmpvLyUmZnJhbWVHRmpvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmRwLyUtZGlzcGxheXN0eWxlR0ZkcC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Znby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGZHBGO0Y7L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGY3E=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMUYxIiIiRjE3KkYxRjFGMUYxRjFGMUYxISIiNypGMUYxRjFGMUYxRjFGMUYxRjVGNUY1RjVGNVEocHByaW50MEYoNyM9Rig2JDtGMiIiKUY6RVxbbFtvNiQiIigiIiRGMTYkRj8iIidGMTYkRjIiIiZGMTYkIiIlRkFGMTYkIiIjRjJGMTYkRkdGPkYxNiRGQUY/RjE2JEY+RkFGMTYkRkNGQUYxNiRGR0ZHRjE2JEY/RkVGMTYkRkVGQ0YxNiRGMkY/RjE2JEY+Rj5GMTYkRkFGR0YxNiRGO0Y+RjE2JEZBRj5GMTYkRkVGR0YxNiRGR0ZDRjE2JEZDRkVGMTYkRj9GR0YxNiRGP0ZDRjE2JEY7RkdGMTYkRj5GQ0YxNiRGMkYyRjE2JEY7RjtGMTYkRkFGQUYxNiRGMkZFRjE2JEZBRjtGMTYkRkVGPkYxNiRGR0ZBRjE2JEZHRjtGNDYkRjtGMkYxNiRGQUYyRjE2JEZFRjJGMTYkRj5GRUYxNiRGMkZBRjE2JEZHRj9GMTYkRkVGP0YxNiRGO0ZBRjE2JEZDRj9GMTYkRjJGR0YxNiRGRUY7RjE2JEZDRjJGMTYkRjtGQ0YxNiRGP0Y7RjE2JEZBRkVGMTYkRjtGP0YxNiRGQ0Y7RjE2JEY/Rj5GMTYkRj5GMkYxNiRGPkZHRjE2JEZBRkNGMTYkRkVGRUYxNiRGR0ZFRjE2JEYyRj5GMjYkRj5GO0YxNiRGP0Y/RjE2JEYyRjtGMTYkRj9GMkYxNiRGO0ZFRjE2JEZDRj5GMTYkRkNGR0YxNiRGQ0ZDRjE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L33" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">R11:=evalm(E1.R21-R21.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUjExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsyRidGOUZbb0Zeb0Zgb0Zib0Zlby1GZW42KC1GaG42JEZkb0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsxRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGW29GXm9GYG8tRlg2LUZaRlpGWkZaRlpGWkZccEZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZccEZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZbcUZbcUZbcS8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlci8lJmZyYW1lR0Zlci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGXXRGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRSMTFHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiFGM0YzISIjIiIiRjNGM0YzNypGM0YzRjNGM0YzISIiRjNGMzcqRjNGM0YzRjNGM0YzRjVGMzcqRjNGM0YzRjNGM0YzRjNGNTcqRjNGM0YzRjNGM0YzRjNGM0Y6RjpGOlEocHByaW50MEYoNyM9Rig2JDtGNSIiKUY/RVxbbFtvNiQiIigiIiRGMzYkRkQiIidGMzYkRjUiIiZGNTYkIiIlRkZGMzYkIiIjRjVGMzYkRkxGQ0YzNiRGRkZERjM2JEZDRkZGMzYkRkhGRkYzNiRGTEZMRjM2JEZERkpGMzYkRkpGSEYzNiRGNUZERjM2JEZDRkNGMzYkRkZGTEYzNiRGQEZDRjM2JEZGRkNGMzYkRkpGTEYzNiRGTEZIRjM2JEZIRkpGMzYkRkRGTEYzNiRGREZIRjM2JEZARkxGMzYkRkNGSEYzNiRGNUY1RjM2JEZARkBGMzYkRkZGRkYzNiRGNUZKRjQ2JEZGRkBGMzYkRkpGQ0YzNiRGTEZGRjc2JEZMRkBGMzYkRkBGNUYzNiRGRkY1RjM2JEZKRjVGMzYkRkNGSkYzNiRGNUZGRjM2JEZMRkRGMzYkRkpGREYzNiRGQEZGRjM2JEZIRkRGMzYkRjVGTEYzNiRGSkZARjU2JEZIRjVGMzYkRkBGSEYzNiRGREZARjM2JEZGRkpGMzYkRkBGREYzNiRGSEZARjM2JEZERkNGNTYkRkNGNUYzNiRGQ0ZMRjM2JEZGRkhGMzYkRkpGSkYzNiRGTEZKRjM2JEY1RkNGMzYkRkNGQEYzNiRGREZERjM2JEY1RkBGMzYkRkRGNUYzNiRGQEZKRjM2JEZIRkNGMzYkRkhGTEYzNiRGSEZIRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L34" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">R01:=evalm(E1.R11-R11.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUjAxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRRKyZ1bWludXMwOzJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzRGJ0Y5RltvRl5vRmBvRmJvRmVvLUZlbjYoLUZobjYkUSIyRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZlcEZaRlpGW29GXm9GYG9GXHBGXHAtRlg2LUZaRlpGWkZaRlpGWkZaRmVwRltvRl5vRmBvRlxwLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRltyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmZyLyUmZnJhbWVHRmZyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zjci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZedEY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRSMDFHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiEhIiNGM0YzRjNGM0YzRjM3KkYzRjNGM0YzRjNGM0YzRjM3KkYzRjNGMyEiJSIiI0YzRjNGMzcqRjNGM0YzRjNGM0Y4RjNGM0Y1RjU3KkYzRjNGM0YzRjNGM0YzRjhGNVEocHByaW50MEYoNyM9Rig2JDsiIiIiIilGP0VcW2xbbzYkIiIoIiIkRjM2JEZFIiInRjM2JEZAIiImRjM2JCIiJUZHRjg2JEY4RkBGMzYkRjhGREYzNiRGR0ZFRjM2JEZERkdGMzYkRklGR0YzNiRGOEY4RjM2JEZFRktGNzYkRktGSUYzNiRGQEZFRjM2JEZERkRGMzYkRkdGOEYzNiRGQUZERjM2JEZHRkRGMzYkRktGOEYzNiRGOEZJRjM2JEZJRktGMzYkRkVGOEYzNiRGRUZJRjg2JEZBRjhGMzYkRkRGSUYzNiRGQEZARjM2JEZBRkFGMzYkRkdGR0YzNiRGQEZLRjM2JEZHRkFGMzYkRktGREYzNiRGOEZHRjM2JEY4RkFGMzYkRkFGQEYzNiRGR0ZARjM2JEZLRkBGMzYkRkRGS0YzNiRGQEZHRjM2JEY4RkVGMzYkRktGRUYzNiRGQUZHRjM2JEZJRkVGMzYkRkBGOEY0NiRGS0ZBRjM2JEZJRkBGMzYkRkFGSUYzNiRGRUZBRjM2JEZHRktGMzYkRkFGRUYzNiRGSUZBRjM2JEZFRkRGMzYkRkRGQEYzNiRGREY4RjM2JEZHRklGMzYkRktGS0YzNiRGOEZLRjM2JEZARkRGMzYkRkRGQUY4NiRGRUZFRjM2JEZARkFGMzYkRkVGQEYzNiRGQUZLRjM2JEZJRkRGMzYkRklGOEYzNiRGSUZJRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L57" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">R10:=evalm(E2.R11-R11.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUjEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWi1GZW42KC1GaG42JEZkb0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRmdvRmdvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzFGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGW29GXm9GYG9GX3AtRlg2LUZaRlpGWkZaRlpGWkZaRmFwRltvRl5vRmBvRl1wRl1wLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmVxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmByLyUmZnJhbWVHRmByLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zdci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zoc0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRSMTBHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMyIiIkYzRjNGM0YzRjM3KkYzRjNGM0Y0RjRGM0YzRjM3KkYzRjNGM0YzRjNGM0YzRjM3KkYzRjNGM0YzRjNGMyEiIkYzRjc3KkYzRjNGM0YzRjNGM0YzRjhGNkY2UShwcHJpbnQwRig3Iz1GKDYkO0Y0IiIpRj5FXFtsW282JCIiKCIiJEYzNiRGQyIiJ0YzNiRGNCIiJkYzNiQiIiVGRUYzNiQiIiNGNEYzNiRGS0ZCRjM2JEZFRkNGMzYkRkJGRUYzNiRGR0ZFRjM2JEZLRktGMzYkRkNGSUYzNiRGSUZHRjM2JEY0RkNGNDYkRkJGQkYzNiRGRUZLRjM2JEY/RkJGMzYkRkVGQkYzNiRGSUZLRjM2JEZLRkdGNDYkRkdGSUYzNiRGQ0ZLRjM2JEZDRkdGMzYkRj9GS0YzNiRGQkZHRjM2JEY0RjRGMzYkRj9GP0YzNiRGRUZFRjM2JEY0RklGMzYkRkVGP0Y4NiRGSUZCRjg2JEZLRkVGMzYkRktGP0YzNiRGP0Y0RjM2JEZFRjRGMzYkRklGNEYzNiRGQkZJRjM2JEY0RkVGMzYkRktGQ0YzNiRGSUZDRjM2JEY/RkVGMzYkRkdGQ0YzNiRGNEZLRjM2JEZJRj9GMzYkRkdGNEYzNiRGP0ZHRjM2JEZDRj9GMzYkRkVGSUYzNiRGP0ZDRjM2JEZHRj9GMzYkRkNGQkYzNiRGQkY0RjM2JEZCRktGMzYkRkVGR0YzNiRGSUZJRjM2JEZLRklGNDYkRjRGQkYzNiRGQkY/RjM2JEZDRkNGMzYkRjRGP0YzNiRGQ0Y0RjM2JEY/RklGMzYkRkdGQkY4NiRGR0ZLRjM2JEZHRkdGMw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L70" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">R00:=evalm(E2.R01-R01.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUjAwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFErJnVtaW51czA7MkYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRRIjBGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ28tRmVuNigtRmhuNiRRIjJGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GXnBGZ29GZ29GZ29GZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0ZecC1GZW42KC1GaG42JFErJnVtaW51czA7NEYnRjlGW29GXm9GYG9GYm9GZW9GZ29GZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znby1GZW42KC1GaG42JFEiNEYnRjlGW29GXm9GYG9GYm9GZW9GWkZnb0Znb0Znb0Zbb0Zeb0Zgby1GWDYtRmdvRmdvRmdvRmdvRmdvRlpGZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0Znb0Znb0Znb0ZaRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GZ29GZ29GZ29GZ29GZ29GXnBGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZnIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYXMvJSZmcmFtZUdGYXMvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl5zLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRml0Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRSMDBHRihLSSdtYXRyaXhHRiU2IzcqNyohIiMiIiFGNEY0RjRGNEY0RjQ3KkY0IiIjRjRGNEY0RjRGNEY0NypGNEY0RjZGNEY0RjRGNEY0NypGNEY0RjRGNiEiJUY0RjRGNDcqRjRGNEY0IiIlRjNGNEY0RjQ3KkY0RjRGNEY0RjRGM0Y0RjQ3KkY0RjRGNEY0RjRGNEYzRjQ3KkY0RjRGNEY0RjRGNEY0RjZRKHBwcmludDBGKDcjPUYoNiQ7IiIiIiIpRkNFXFtsW282JCIiKCIiJEY0NiRGSSIiJ0Y0NiRGRCIiJkY0NiRGO0ZLRjQ2JEY2RkRGNDYkRjZGSEY0NiRGS0ZJRjQ2JEZIRktGNDYkRk1GS0Y0NiRGNkY2RjY2JEZJRjtGNDYkRjtGTUY5NiRGREZJRjQ2JEZIRkhGMzYkRktGNkY0NiRGRUZIRjQ2JEZLRkhGNDYkRjtGNkY0NiRGNkZNRjQ2JEZNRjtGOzYkRklGNkY0NiRGSUZNRjQ2JEZFRjZGNDYkRkhGTUY0NiRGREZERjM2JEZFRkVGNjYkRktGS0YzNiRGREY7RjQ2JEZLRkVGNDYkRjtGSEY0NiRGNkZLRjQ2JEY2RkVGNDYkRkVGREY0NiRGS0ZERjQ2JEY7RkRGNDYkRkhGO0Y0NiRGREZLRjQ2JEY2RklGNDYkRjtGSUY0NiRGRUZLRjQ2JEZNRklGNDYkRkRGNkY0NiRGO0ZFRjQ2JEZNRkRGNDYkRkVGTUY0NiRGSUZFRjQ2JEZLRjtGNDYkRkVGSUY0NiRGTUZFRjQ2JEZJRkhGNDYkRkhGREY0NiRGSEY2RjQ2JEZLRk1GNDYkRjtGO0Y2NiRGNkY7RjQ2JEZERkhGNDYkRkhGRUY0NiRGSUZJRjY2JEZERkVGNDYkRklGREY0NiRGRUY7RjQ2JEZNRkhGNDYkRk1GNkY0NiRGTUZNRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L35" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Rm11:=evalm(E1.R01-R01.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUm0xMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXLUZYNi1GWkZaRlpGWkZaLUZlbjYoLUZobjYkUSI2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGW29GXm9GYG9GVy8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXNGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVSbTExR0YoS0knbWF0cml4R0YlNiM3KjcqIiIhRjNGM0YzRjNGM0YzRjNGMjcqRjMhIidGM0YzRjNGM0YzRjNGMkYyRjI3KkYzRjNGM0YzRjMiIidGM0YzRjJRKHBwcmludDBGKDcjPUYoNiQ7IiIiIiIpRjxFXFtsW282JCIiKCIiJEYzNiRGQkY3RjM2JEY9IiImRjM2JCIiJUY3RjM2JCIiI0Y9RjM2JEZJRkFGMzYkRjdGQkYzNiRGQUY3Rjc2JEZFRjdGMzYkRklGSUYzNiRGQkZHRjM2JEZHRkVGMzYkRj1GQkYzNiRGQUZBRjM2JEY3RklGMzYkRj5GQUYzNiRGN0ZBRjM2JEZHRklGMzYkRklGRUYzNiRGRUZHRjM2JEZCRklGNTYkRkJGRUYzNiRGPkZJRjM2JEZBRkVGMzYkRj1GPUYzNiRGPkY+RjM2JEY3RjdGMzYkRj1GR0YzNiRGN0Y+RjM2JEZHRkFGMzYkRklGN0YzNiRGSUY+RjM2JEY+Rj1GMzYkRjdGPUYzNiRGR0Y9RjM2JEZBRkdGMzYkRj1GN0YzNiRGSUZCRjM2JEZHRkJGMzYkRj5GN0YzNiRGRUZCRjM2JEY9RklGMzYkRkdGPkYzNiRGRUY9RjM2JEY+RkVGMzYkRkJGPkYzNiRGN0ZHRjM2JEY+RkJGMzYkRkVGPkYzNiRGQkZBRjM2JEZBRj1GMzYkRkFGSUYzNiRGN0ZFRjM2JEZHRkdGMzYkRklGR0YzNiRGPUZBRjM2JEZBRj5GMzYkRkJGQkYzNiRGPUY+RjM2JEZCRj1GMzYkRj5GR0YzNiRGRUZBRjM2JEZFRklGMzYkRkVGRUYz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L72" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">R0m1:=evalm(E2.R00-R00.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUjBtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG8tRlg2LS1GZW42KC1GaG42JFEiNEYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGW29GXm9GYG9GXnAtRlg2LUZaRlpGWkZpb0Zpb0ZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlpGWkZaRlpGYHBGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZmcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zhci8lJmZyYW1lR0Zhci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaXNGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVSMG0xR0YoS0knbWF0cml4R0YlNiM3KjcqIiIhRjNGM0YzRjNGM0YzRjM3KiIiJUYzRjNGM0YzRjNGM0YzRjI3KkYzRjMhIiVGM0YzRjNGM0YzRjY3KkYzRjNGM0Y1RjVGM0YzRjNGMjcqRjNGM0YzRjNGM0YzRjdGM1EocHByaW50MEYoNyM9Rig2JDsiIiIiIilGPkVcW2xbbzYkIiIoIiIkRjM2JEZEIiInRjM2JEY/IiImRjM2JEY1RkZGMzYkIiIjRj9GNTYkRktGQ0YzNiRGRkZERjM2JEZDRkZGMzYkRkhGRkYzNiRGS0ZLRjM2JEZERjVGMzYkRjVGSEYzNiRGP0ZERjM2JEZDRkNGMzYkRkZGS0YzNiRGQEZDRjc2JEZGRkNGMzYkRjVGS0YzNiRGS0ZIRjM2JEZIRjVGMzYkRkRGS0YzNiRGREZIRjM2JEZARktGMzYkRkNGSEYzNiRGP0Y/RjM2JEZARkBGMzYkRkZGRkYzNiRGP0Y1RjM2JEZGRkBGMzYkRjVGQ0YzNiRGS0ZGRjM2JEZLRkBGMzYkRkBGP0YzNiRGRkY/RjM2JEY1Rj9GMzYkRkNGNUYzNiRGP0ZGRjM2JEZLRkRGMzYkRjVGREY3NiRGQEZGRjM2JEZIRkRGNzYkRj9GS0YzNiRGNUZARjM2JEZIRj9GMzYkRkBGSEYzNiRGREZARjM2JEZGRjVGNTYkRkBGREYzNiRGSEZARjM2JEZERkNGMzYkRkNGP0YzNiRGQ0ZLRjM2JEZGRkhGNTYkRjVGNUYzNiRGS0Y1RjM2JEY/RkNGMzYkRkNGQEYzNiRGREZERjM2JEY/RkBGMzYkRkRGP0YzNiRGQEY1RjM2JEZIRkNGMzYkRkhGS0YzNiRGSEZIRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L73" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Rm10:=evalm(E2.Rm11-Rm11.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUm0xMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRlctRlg2LUZaLUZlbjYoLUZobjYkUSI2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlpGYHAtRmVuNigtRmhuNiRRLCZ1bWludXMwOzEyRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZgcEZaRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRl50Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVSbTEwR0YoS0knbWF0cml4R0YlNiM3KjcqIiIhRjNGM0YzRjNGM0YzRjNGMjcqISInRjNGM0YzRjNGM0YzRjNGMjcqRjMiIidGM0YzRjNGM0YzRjNGMjcqRjNGM0YzRjchIzdGM0YzRjM3KkYzRjNGM0YzRjNGN0YzRjNRKHBwcmludDBGKDcjPUYoNiQ7IiIiIiIpRj9FXFtsW282JCIiKCIiJEYzNiRGRUY3RjM2JEZAIiImRjM2JCIiJUY3RjM2JCIiI0ZARjM2JEZMRkRGMzYkRjdGRUYzNiRGREY3RjM2JEZIRjdGMzYkRkxGTEYzNiRGRUZKRjM2JEZKRkhGMzYkRkBGRUYzNiRGREZERjM2JEY3RkxGMzYkRkFGREYzNiRGN0ZERjM2JEZKRkxGMzYkRkxGSEYzNiRGSEZKRjM2JEZFRkxGMzYkRkVGSEYzNiRGQUZMRjM2JEZERkhGOTYkRkBGQEYzNiRGQUZBRjM2JEY3RjdGMzYkRkBGSkYzNiRGN0ZBRjM2JEZKRkRGMzYkRkxGN0YzNiRGTEZBRjM2JEZBRkBGMzYkRjdGQEYzNiRGSkZARjM2JEZERkpGNzYkRkBGN0YzNiRGTEZFRjM2JEZKRkVGMzYkRkFGN0Y3NiRGSEZFRjM2JEZARkxGMzYkRkpGQUYzNiRGSEZARjM2JEZBRkhGMzYkRkVGQUYzNiRGN0ZKRjM2JEZBRkVGMzYkRkhGQUYzNiRGRUZERjM2JEZERkBGMzYkRkRGTEYzNiRGN0ZIRjM2JEZKRkpGMzYkRkxGSkYzNiRGQEZERjM2JEZERkFGMzYkRkVGRUYzNiRGQEZBRjM2JEZFRkBGNTYkRkFGSkYzNiRGSEZERjM2JEZIRkxGNzYkRkhGSEYz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L74" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Rm1m1:=evalm(E2.Rm10-Rm10.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmUm0xbTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXLUZYNi0tRmVuNigtRmhuNiRRIzEyRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWi1GZW42KC1GaG42JFEsJnVtaW51czA7MTJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRmlvLUZlbjYoLUZobjYkUSwmdW1pbnVzMDsyNEYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRl50Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZSbTFtMUdGKEtJJ21hdHJpeEdGJTYjNyo3KiIiIUYzRjNGM0YzRjNGM0YzRjJGMkYyNyoiIzdGM0YzRjNGM0YzRjNGMzcqRjNGNUYzRjNGM0YzRjNGMzcqRjNGMyEjN0YzRjNGM0YzRjM3KkYzRjNGM0Y1ISNDRjNGM0YzUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY/RVxbbFtvNiQiIigiIiRGODYkRkUiIidGMzYkRkAiIiZGMzYkIiIlRkdGMzYkIiIjRkBGMzYkRk1GREYzNiRGR0ZFRjM2JEZERkdGMzYkRklGR0YzNiRGTUZNRjM2JEZFRktGMzYkRktGSUYzNiRGQEZFRjM2JEZERkRGMzYkRkdGTUY1NiRGQUZERjM2JEZHRkRGMzYkRktGTUYzNiRGTUZJRjM2JEZJRktGMzYkRkVGTUYzNiRGRUZJRjM2JEZBRk1GMzYkRkRGSUYzNiRGQEZARjM2JEZBRkFGMzYkRkdGR0YzNiRGQEZLRjM2JEZHRkFGMzYkRktGREYzNiRGTUZHRjM2JEZNRkFGMzYkRkFGQEYzNiRGR0ZARjM2JEZLRkBGMzYkRkRGS0YzNiRGQEZHRjM2JEZNRkVGMzYkRktGRUYzNiRGQUZHRjM2JEZJRkVGMzYkRkBGTUYzNiRGS0ZBRjM2JEZJRkBGNTYkRkFGSUY6NiRGRUZBRjM2JEZHRktGMzYkRkFGRUYzNiRGSUZBRjM2JEZFRkRGMzYkRkRGQEYzNiRGREZNRjM2JEZHRklGMzYkRktGS0YzNiRGTUZLRjM2JEZARkRGMzYkRkRGQUYzNiRGRUZFRjM2JEZARkFGMzYkRkVGQEYzNiRGQUZLRjU2JEZJRkRGMzYkRklGTUYzNiRGSUZJRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L75" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Rm1m2:=evalm(E2.Rm1m1-Rm1m1.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmUm0xbTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXRlctRlg2LS1GZW42KC1GaG42JFEjMzZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtRlpGWi1GZW42KC1GaG42JFEsJnVtaW51czA7MzZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXNGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZSbTFtMkdGKEtJJ21hdHJpeEdGJTYjNyo3KiIiIUYzRjNGM0YzRjNGM0YzRjJGMkYyRjI3KiIjT0YzRjNGM0YzRjNGM0YzRjI3KkYzRjMhI09GM0YzRjNGM0YzUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY8RVxbbFtvNiQiIigiIiRGMzYkRkIiIidGMzYkRj0iIiZGMzYkIiIlRkRGMzYkIiIjRj1GMzYkRkpGQUYzNiRGREZCRjM2JEZBRkRGMzYkRkZGREYzNiRGSkZKRjM2JEZCRkhGMzYkRkhGRkYzNiRGPUZCRjM2JEZBRkFGMzYkRkRGSkYzNiRGPkZBRjM2JEZERkFGMzYkRkhGSkYzNiRGSkZGRjM2JEZGRkhGMzYkRkJGSkYzNiRGQkZGRjM2JEY+RkpGMzYkRkFGRkYzNiRGPUY9RjM2JEY+Rj5GMzYkRkRGREYzNiRGPUZIRjM2JEZERj5GMzYkRkhGQUYzNiRGSkZERjM2JEZKRj5GMzYkRj5GPUYzNiRGREY9RjU2JEZIRj1GMzYkRkFGSEYzNiRGPUZERjM2JEZKRkJGMzYkRkhGQkYzNiRGPkZERjM2JEZGRkJGMzYkRj1GSkYzNiRGSEY+RjM2JEZGRj1GMzYkRj5GRkYzNiRGQkY+RjM2JEZERkhGMzYkRj5GQkY3NiRGRkY+RjM2JEZCRkFGMzYkRkFGPUYzNiRGQUZKRjM2JEZERkZGMzYkRkhGSEYzNiRGSkZIRjM2JEY9RkFGMzYkRkFGPkYzNiRGQkZCRjM2JEY9Rj5GMzYkRkJGPUYzNiRGPkZIRjM2JEZGRkFGMzYkRkZGSkYzNiRGRkZGRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L36" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Sanity check:</Text-field><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">evalm(E1.Rm11-Rm11.E1), evalm(E1.Rm10-Rm10.E1), evalm(E1.Rm1m1-Rm1m1.E1), evalm(E1.Rm1m2-Rm1m2.E1), evalm(E2.Rm1m2-Rm1m2.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZCLyUrZ3JvdXBhbGlnbkdGQi8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZJRjZGNkY2RjZGNkY2RjZGQEZDRkVGM0YzRjNGM0YzRjNGMy8lJmFsaWduR1ElYXhpc0YnL0ZBUSliYXNlbGluZUYnL0ZEUSdjZW50ZXJGJy9GRlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZaLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl9vLyUmZnJhbWVHRl9vLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmlvLyUtZGlzcGxheXN0eWxlR0Zpby8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zcby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaW9GPUY9L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaHAtSSNtb0dGJDYtUSgmY29tbWE7RidGPS8lJmZlbmNlR0Zpby8lKnNlcGFyYXRvckdGVy8lKXN0cmV0Y2h5R0Zpby8lKnN5bW1ldHJpY0dGaW8vJShsYXJnZW9wR0Zpby8lLm1vdmFibGVsaW1pdHNHRmlvLyUnYWNjZW50R0Zpby8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGYXFGK0ZhcUYrRmFxRitGPQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNydLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMUYxRjFGMUYwRjBGMEYwRjBGMEYwUShwcHJpbnQwRihGLEYsRixGLDcnPUYoNiQ7IiIiIiIpRjZFXFtsW282JCIiKCIiJEYxNiRGPCIiJ0YxNiRGNyIiJkYxNiQiIiVGPkYxNiQiIiNGN0YxNiRGREY7RjE2JEY+RjxGMTYkRjtGPkYxNiRGQEY+RjE2JEZERkRGMTYkRjxGQkYxNiRGQkZARjE2JEY3RjxGMTYkRjtGO0YxNiRGPkZERjE2JEY4RjtGMTYkRj5GO0YxNiRGQkZERjE2JEZERkBGMTYkRkBGQkYxNiRGPEZERjE2JEY8RkBGMTYkRjhGREYxNiRGO0ZARjE2JEY3RjdGMTYkRjhGOEYxNiRGPkY+RjE2JEY3RkJGMTYkRj5GOEYxNiRGQkY7RjE2JEZERj5GMTYkRkRGOEYxNiRGOEY3RjE2JEY+RjdGMTYkRkJGN0YxNiRGO0ZCRjE2JEY3Rj5GMTYkRkRGPEYxNiRGQkY8RjE2JEY4Rj5GMTYkRkBGPEYxNiRGN0ZERjE2JEZCRjhGMTYkRkBGN0YxNiRGOEZARjE2JEY8RjhGMTYkRj5GQkYxNiRGOEY8RjE2JEZARjhGMTYkRjxGO0YxNiRGO0Y3RjE2JEY7RkRGMTYkRj5GQEYxNiRGQkZCRjE2JEZERkJGMTYkRjdGO0YxNiRGO0Y4RjE2JEY8RjxGMTYkRjdGOEYxNiRGPEY3RjE2JEY4RkJGMTYkRkBGO0YxNiRGQEZERjE2JEZARkBGMUY0RjRGNEY0</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L37" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L38" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"># P1:=0: P2:=0: Q12:=0: Q21:=0: # case 1
# P1:='P1': P2:=-9/P1: Q12:=-P2^2: Q21:=P1^2: # case 2
P1:='P1': P2:=-144/P1: Q12:=-1/4*P2^2: Q21:=1/4*P1^2: # case 3
C:=12 - P1*P2/3: 
Q11:=3/5*C: Q22:=-3/5*C:
u11:=P1/3: u12:=2*P2/3: u21:=2*P1/3: u22:=P2/3: 
V1:=C/10: V2:=-C/10: v11:=Q21: v22:=-Q12: v12:=-9/10*C: v21:=-9/10*C:
w1:=P1*(6-C/10): w2:=P2*(-6+C/10): W1:=P1*(12-C/5): W2:=P2*(-12+C/5):
zeta:=P1*P2*(33-2/5*C)+Q12*Q21+(9/10*C)^2:
h1R:=1: h1S:=1:
h2R:=-1/2*P1: h2S:=-1/2*P2: 
h3R:=P1^2-Q21: h3S:=P2^2+Q12:
h4R:=P1*(-2*P1^2+5*Q21): h4S:=P2*(-2*P2^2-5*Q12):
h5R:=-2*(-2*P1^4+8*P1^2*Q21-3*Q21^2):
h5S:=-2*(2*P2^4+8*P2^2*Q12+3*Q12^2):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L84" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">W1; W2;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L41" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">EE0:=evalm(E0+h2R*Rm11-h2S*S1m1+h3R*R01-h3S*S10+h4R*R11-h4S*S11+h5R*R21+h5S*S12+V1*H1+V2*H2+W1*E1c+W2*E2c+zeta*E0c);
EE1:=evalm(E1+h1S*S1m1+3*h2S*S10+2*h3S*S11+h4S*S12+u11*H1+u21*H2+v11*E1c+v21*E2c+w1*E0c);
EE2:=evalm(E2+h1R*Rm11+3*h2R*R01+2*h3R*R11+h4R*R21+u12*H1+u22*H2+v12*E1c+v22*E2c+w2*E0c);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFRTBHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiEsJCokSSNQMUdGKCIiIyMhIiRGNywkKiRGNiEiIyImLzYkLCgqJEY2IiIkI0ZARjcqJEY2RjkhKClbUkEhJEMkIiIiLChGPyNGOSIiJUZCIih3KnlXRkRGRSwkKiRGNiEiJSEqT0pDaCIsJCokRjZGSCNGQCIiKUYzNypGMyIjPSwkKiRGNiEiIiEkSyVGOiwkRjshJjNBJywoRj8jRkBGSEZCIigpW1JBIiRDJEZFRjMsJEZPI0Y5RlE3KkYzLCRGNkZAISM9LCRGNUY5LCRGNUZBRjMsKEY/RkdGQkZDRkRGRSwkRksiKk9KQ2giNypGVkYzRjNGM0YzRl5vRjMsJkY/RkdGZ25GRTcqRlZGM0YzRjNGM0YzRjosJkZCRkNGZ25GRTcqRjNGRUYzRjNGM0ZTLCRGVSIkSyUsJEY7ISYvNiQ3KkYzRjNGVkYzRjMsJEY2RjlGXG9GXm83KkYzRjNGM0ZFRkVGM0YzRjNRKHBwcmludDBGKDcjPUYoNiQ7RkVGUUZicEVcW2xbbzYkIiIoRkBGVjYkRkAiIidGMzYkRkUiIiZGRjYkRkhGZ3BGXm82JEY3RkVGMzYkRjdGZXBGMzYkRmdwRkBGMzYkRmVwRmdwRlxwNiRGaXBGZ3BGMzYkRjdGN0ZTNiRGQEZIRl1vNiRGSEZpcEYzNiRGRUZARjo2JEZlcEZlcEZcbzYkRmdwRjdGRTYkRlFGZXBGMzYkRmdwRmVwRmdvNiRGSEY3RjM2JEY3RmlwRlg2JEZpcEZIRjM2JEZARjdGW282JEZARmlwRl5vNiRGUUY3RjM2JEZlcEZpcEYzNiRGRUZFRjM2JEZRRlFGMzYkRmdwRmdwRlM2JEZFRkhGPjYkRmdwRlFGaW82JEZIRmVwRjM2JEY3RmdwRlo2JEY3RlFGaG42JEZRRkVGMzYkRmdwRkVGMzYkRkhGRUZWNiRGZXBGSEYzNiRGRUZncEZKNiRGN0ZARlQ2JEZIRkBGMzYkRlFGZ3BGMzYkRmlwRkBGMzYkRkVGN0Y0NiRGSEZRRmNvNiRGaXBGRUZWNiRGUUZpcEZFNiRGQEZRRmBvNiRGZ3BGSEYzNiRGUUZARjM2JEZpcEZRRmVvNiRGQEZlcEZfbzYkRmVwRkVGMzYkRmVwRjdGMzYkRmdwRmlwRjM2JEZIRkhGMzYkRjdGSEY6NiRGRUZlcEZONiRGZXBGUUZebzYkRkBGQEZcbzYkRkVGUUYzNiRGQEZFRjM2JEZRRkhGRTYkRmlwRmVwRjo2JEZpcEY3RjM2JEZpcEZpcEYz</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFRTFHRihLSSdtYXRyaXhHRiU2IzcqNypJI1AxR0YoIiNhLCYqJEYzISIiISRLJSokRjMiIiMjIiIiIiIlLCQqJEYzISIjIiYvNiQsJEY/ISYzQScsJCokRjMhIiQiKClbUkEiIiFGSDcqRkhGSCIiJywmRjZGOEY5I0Y3RjosJkY2IiRrKUY5RjssJEY/ISYvNiRGSEZINypGPEZIRjMhI2EiJDMiRkhGPiwkRkUhKClbUkE3KkZIRjdGSEZIRkhGSCwkRjlGO0ZINypGSEZIRkhGSEZIRlIsJEY2RjhGPjcqRkhGSEZIRkhGSCwkRjNGNyEiJywmRjYiJEslRjkjRjdGPTcqRkhGSEZIRjpGN0ZIRkhGUjcqRkhGSEZIRkhGSEY3RkhGZW5RKHBwcmludDBGKDcjPUYoNiQ7RjwiIilGYG9FXFtsW282JCIiKCIiJEZINiRGZW9GSkZINiRGPCIiJkZCNiRGPUZKRkg2JEY6RjxGSDYkRjpGZG9GSDYkRkpGZW9GSDYkRmRvRkpGSDYkRmhvRkpGUjYkRjpGOkZINiRGZW9GPUZSNiRGPUZob0ZINiRGPEZlb0Y1NiRGZG9GZG9GSDYkRkpGOkZINiRGYW9GZG9GSDYkRkpGZG9GZm42JEY9RjpGNzYkRjpGaG9GTTYkRmhvRj1GSDYkRmVvRjpGSDYkRmVvRmhvRlM2JEZhb0Y6Rkg2JEZkb0Zob0Y3NiRGPEY8RjM2JEZhb0Zhb0ZlbjYkRkpGSkZlbjYkRjxGPUY+NiRGSkZhb0ZnbjYkRj1GZG9GVzYkRjpGSkZPNiRGOkZhb0ZINiRGYW9GPEZINiRGSkY8Rkg2JEY9RjxGSDYkRmRvRj1GOjYkRjxGSkZENiRGOkZlb0ZKNiRGPUZlb0ZINiRGYW9GSkY3NiRGaG9GZW9GSDYkRjxGOkY0NiRGPUZhb0ZINiRGaG9GPEZINiRGYW9GaG9GSDYkRmVvRmFvRlQ2JEZKRj1GSDYkRmFvRmVvRkg2JEZob0Zhb0Y+NiRGZW9GZG9GPjYkRmRvRjxGSDYkRmRvRjpGSDYkRkpGaG9GSDYkRj1GPUZINiRGOkY9Rks2JEY8RmRvRkg2JEZkb0Zhb0ZSNiRGZW9GZW9GMzYkRjxGYW9GSDYkRmVvRjxGPDYkRmFvRj1GSDYkRmhvRmRvRlk2JEZob0Y6Rkg2JEZob0Zob0ZI</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFRTJHRihLSSdtYXRyaXhHRiU2IzcqNyosJCokSSNQMUdGKCEiIiEkVyIsJkY1IiIkKiRGNSEiIyElJT0mISNhLCQqJEY1IiIjISIkLCRGPyNGOUZAIiIhLCQqJEY1RjkjRkEiIiVGRDcqRjZGM0ZEIiQzIkY9LCRGPyNGQUZARkQsJEZGI0Y5Rkg3KkZEISInRkQsJkY1IiInRjoiJSU9JiwmRjVGQUY6ISZvLiJGREZCRkQ3KkZERkRGREZERkQsJEY1RkFGPUZCNypGREZERjZGREZELCRGOkZTRkRGRDcqRkRGREZERjZGQEZERkQiI2E3KkZERkRGREZERkRGUiwkRjQiJFciLCZGNUZBRjpGUzcqRkRGREZERkRGREZEIiIiRmduUShwcHJpbnQwRig3Iz1GKDYkO0ZbbyIiKUZgb0VcW2xbbzYkIiIoRjlGRDYkRjlGUkZENiRGW28iIiZGQjYkRkhGUkZXNiRGQEZbb0Y2NiRGQEZkb0ZENiRGUkY5RkQ2JEZkb0ZSRlI2JEZnb0ZSRlk2JEZARkBGMzYkRjlGSEZRNiRGSEZnb0ZENiRGW29GOUY9NiRGZG9GZG9GZ242JEZSRkBGRDYkRmFvRmRvRltvNiRGUkZkb0ZENiRGSEZARkQ2JEZARmdvRj02JEZnb0ZIRkQ2JEY5RkBGUDYkRjlGZ29GVDYkRmFvRkBGRDYkRmRvRmdvRkQ2JEZbb0Zbb0YzNiRGYW9GYW9GZ242JEZSRlJGRDYkRltvRkhGPjYkRlJGYW9GZW42JEZIRmRvRj02JEZARlJGSzYkRkBGYW9GTTYkRmFvRltvRkQ2JEZSRltvRkQ2JEZIRltvRkQ2JEZkb0ZIRkQ2JEZbb0ZSRkQ2JEZARjlGRDYkRkhGOUZENiRGYW9GUkZENiRGZ29GOUY2NiRGW29GQEY4NiRGSEZhb0ZCNiRGZ29GW29GRDYkRmFvRmdvRkQ2JEY5RmFvRkQ2JEZSRkhGNjYkRmFvRjlGRDYkRmdvRmFvRkQ2JEY5RmRvRkI2JEZkb0Zbb0ZENiRGZG9GQEZENiRGUkZnb0ZANiRGSEZIRkQ2JEZARkhGSjYkRltvRmRvRkU2JEZkb0Zhb0ZpbjYkRjlGOUZENiRGW29GYW9GRDYkRjlGW29GRDYkRmFvRkhGRDYkRmdvRmRvRkQ2JEZnb0ZARkQ2JEZnb0Znb0ZE</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L42" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">simplify(evalm(EE1.EE2-EE2.EE1+EE0-P2*EE1+P1*EE2));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMUYxRjFGMUYwRjBGMEYwRjBGMEYwUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY2RVxbbFtvNiQiIigiIiRGMTYkRjwiIidGMTYkRjciIiZGMTYkIiIlRj5GMTYkIiIjRjdGMTYkRkRGO0YxNiRGPkY8RjE2JEY7Rj5GMTYkRkBGPkYxNiRGREZERjE2JEY8RkJGMTYkRkJGQEYxNiRGN0Y8RjE2JEY7RjtGMTYkRj5GREYxNiRGOEY7RjE2JEY+RjtGMTYkRkJGREYxNiRGREZARjE2JEZARkJGMTYkRjxGREYxNiRGPEZARjE2JEY4RkRGMTYkRjtGQEYxNiRGN0Y3RjE2JEY4RjhGMTYkRj5GPkYxNiRGN0ZCRjE2JEY+RjhGMTYkRkJGO0YxNiRGREY+RjE2JEZERjhGMTYkRjhGN0YxNiRGPkY3RjE2JEZCRjdGMTYkRjtGQkYxNiRGN0Y+RjE2JEZERjxGMTYkRkJGPEYxNiRGOEY+RjE2JEZARjxGMTYkRjdGREYxNiRGQkY4RjE2JEZARjdGMTYkRjhGQEYxNiRGPEY4RjE2JEY+RkJGMTYkRjhGPEYxNiRGQEY4RjE2JEY8RjtGMTYkRjtGN0YxNiRGO0ZERjE2JEY+RkBGMTYkRkJGQkYxNiRGREZCRjE2JEY3RjtGMTYkRjtGOEYxNiRGPEY8RjE2JEY3RjhGMTYkRjxGN0YxNiRGOEZCRjE2JEZARjtGMTYkRkBGREYxNiRGQEZARjE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L43" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"># evalm(EE0.EE1-EE1.EE0-36/5*EE1); # case 1
# simplify(evalm(EE0.EE1-EE1.EE0-P1*(EE0-P2*EE1+P1*EE2))); # case 2
simplify(evalm(EE0.EE1-EE1.EE0-P1*(EE0-P2/4*EE1+P1/4*EE2))); # case 3</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMUYxRjFGMUYwRjBGMEYwRjBGMEYwUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY2RVxbbFtvNiQiIigiIiRGMTYkRjwiIidGMTYkRjciIiZGMTYkIiIlRj5GMTYkIiIjRjdGMTYkRkRGO0YxNiRGPkY8RjE2JEY7Rj5GMTYkRkBGPkYxNiRGREZERjE2JEY8RkJGMTYkRkJGQEYxNiRGN0Y8RjE2JEY7RjtGMTYkRj5GREYxNiRGOEY7RjE2JEY+RjtGMTYkRkJGREYxNiRGREZARjE2JEZARkJGMTYkRjxGREYxNiRGPEZARjE2JEY4RkRGMTYkRjtGQEYxNiRGN0Y3RjE2JEY4RjhGMTYkRj5GPkYxNiRGN0ZCRjE2JEY+RjhGMTYkRkJGO0YxNiRGREY+RjE2JEZERjhGMTYkRjhGN0YxNiRGPkY3RjE2JEZCRjdGMTYkRjtGQkYxNiRGN0Y+RjE2JEZERjxGMTYkRkJGPEYxNiRGOEY+RjE2JEZARjxGMTYkRjdGREYxNiRGQkY4RjE2JEZARjdGMTYkRjhGQEYxNiRGPEY4RjE2JEY+RkJGMTYkRjhGPEYxNiRGQEY4RjE2JEY8RjtGMTYkRjtGN0YxNiRGO0ZERjE2JEY+RkBGMTYkRkJGQkYxNiRGREZCRjE2JEY3RjtGMTYkRjtGOEYxNiRGPEY8RjE2JEY3RjhGMTYkRjxGN0YxNiRGOEZCRjE2JEZARjtGMTYkRkBGREYxNiRGQEZARjE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L44" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"># evalm(EE0.EE2-EE2.EE0+36/5*EE2); # case 1
# simplify(evalm(EE0.EE2-EE2.EE0-P2*(EE0-P2*EE1+P1*EE2))); # case 2
simplify(evalm(EE0.EE2-EE2.EE0-P2*(EE0-P2/4*EE1+P1/4*EE2))); # case 3</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMUYxRjFGMUYwRjBGMEYwRjBGMEYwUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY2RVxbbFtvNiQiIigiIiRGMTYkRjwiIidGMTYkRjciIiZGMTYkIiIlRj5GMTYkIiIjRjdGMTYkRkRGO0YxNiRGPkY8RjE2JEY7Rj5GMTYkRkBGPkYxNiRGREZERjE2JEY8RkJGMTYkRkJGQEYxNiRGN0Y8RjE2JEY7RjtGMTYkRj5GREYxNiRGOEY7RjE2JEY+RjtGMTYkRkJGREYxNiRGREZARjE2JEZARkJGMTYkRjxGREYxNiRGPEZARjE2JEY4RkRGMTYkRjtGQEYxNiRGN0Y3RjE2JEY4RjhGMTYkRj5GPkYxNiRGN0ZCRjE2JEY+RjhGMTYkRkJGO0YxNiRGREY+RjE2JEZERjhGMTYkRjhGN0YxNiRGPkY3RjE2JEZCRjdGMTYkRjtGQkYxNiRGN0Y+RjE2JEZERjxGMTYkRkJGPEYxNiRGOEY+RjE2JEZARjxGMTYkRjdGREYxNiRGQkY4RjE2JEZARjdGMTYkRjhGQEYxNiRGPEY4RjE2JEY+RkJGMTYkRjhGPEYxNiRGQEY4RjE2JEY8RjtGMTYkRjtGN0YxNiRGO0ZERjE2JEY+RkBGMTYkRkJGQkYxNiRGREZCRjE2JEY3RjtGMTYkRjtGOEYxNiRGPEY8RjE2JEY3RjhGMTYkRjxGN0YxNiRGOEZCRjE2JEZARjtGMTYkRkBGREYxNiRGQEZARjE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L45" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L53" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">eta:=Vector(8,[eta8,eta7,eta6,eta5,eta4,eta3,eta2,eta1]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRldGFHRihYKiUhR0YoRihbZ2whIyUhISEiKSIpLUkjbWlHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUScmZXRhOzhGKC1GMTYjUScmZXRhOzdGKC1GMTYjUScmZXRhOzZGKC1GMTYjUScmZXRhOzVGKC1GMTYjUScmZXRhOzRGKC1GMTYjUScmZXRhOzNGKC1GMTYjUScmZXRhOzJGKC1GMTYjUScmZXRhOzFGKDcjLSZJJ1ZlY3RvckdGJTYjSSdjb2x1bW5HRig2Iy9JJCVpZEdGKCI1cWlVdm9gWG5XPQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L54" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">ZZ1:=evalm(Z1*eta+EE1.eta);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRaWjFHRihLSSd2ZWN0b3JHRiU2IzcqLDAqJkkjWjFHRigiIiJJJWV0YThHRihGNUY1KiZJI1AxR0YoRjVGNkY1RjVJJWV0YTdHRigiI2EqJiwmKiRGOCEiIiEkSyUqJEY4IiIjI0Y1IiIlRjVJJWV0YTZHRihGNUY1KiZGOCEiI0klZXRhNUdGKEY1IiYvNiQqJkY4RkZJJWV0YTRHRihGNSEmM0EnKiZGOCEiJEklZXRhM0dGKEY1IigpW1JBLCwqJkY0RjVGOUY1RjVGRCIiJyomLCZGPUY/RkAjRj5GQUY1RkdGNUY1KiYsJkY9IiRrKUZARkJGNUZKRjVGNSomRjhGRkZORjUhJi82JCwwKiZGNEY1RkRGNUY1RjZGNSomRjhGNUZERjVGNUZHISNhRkoiJDMiKiZGOEZGSSVldGEyR0YoRjVGSComRjhGTUklZXRhMUdGKEY1ISgpW1JBLCgqJkY0RjVGR0Y1RjVGOUY+KiZGOEZBRltvRjVGQiwqKiZGNEY1RkpGNUY1Rk5GaG4qJkY4Rj5GW29GNUY/KiZGOEZGRl1vRjVGSCwqKiZGNEY1Rk5GNUY1KiZGOEY1Rk5GNUY+RltvISInKiYsJkY9IiRLJUZAI0Y+RkNGNUZdb0Y1RjUsKiomRjRGNUZbb0Y1RjVGXW9GaG5GSkY+RkdGQSwoKiZGOEY1Rl1vRjVGPiomRjRGNUZdb0Y1RjVGTkY+UShwcHJpbnQwRig3Iz1GKDYjO0Y1IiIpRVxbbClGNUYyRkFGUCIiJEZlbkZDRl9vIiImRmJvRlJGZm8iIihGXnBGaHBGYHA=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L55" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">ZZ2:=evalm(Z2*eta+EE2.eta);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkWloyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUYjNjAtRiM2Ji1GLDYlUSNaMkYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJvLUYsNiVRJyZldGE7OEYnRi9GMkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW3AtSSZtZnJhY0dGJDYoLUYjNiYtSSNtbkdGJDYkUSQxNDRGJ0Y5Rl5vRmRvRjktRiw2JVEjUDFGJ0YvRjIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5xLyUpYmV2ZWxsZWRHRj0tRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYjNiYtRlA2JC1GIzYmLUYjNiYtRmNwNiRRIjNGJ0Y5Rl5vRmZwRjlGZ28tRl5wNigtRmNwNiRRJTUxODRGJ0Y5LUklbXN1cEdGJDYlRmZwLUZjcDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGaXBGXHFGX3FGYXFGOUY5Rl5vLUYsNiVRJyZldGE7N0YnRi9GMkY5RmdvLUYjNiYtRmNwNiRRIzU0RidGOUZeby1GLDYlUScmZXRhOzZGJ0YvRjJGOUZnby1GIzYoRl5yRl5vRmZyRl5vLUYsNiVRJyZldGE7NUYnRi9GMkY5RmNxLUZecDYoLUYjNihGXnJGXm9GZnJGXm8tRiw2JVEnJmV0YTs0RidGL0YyRjlGaXJGaXBGXHFGX3FGYXFGZ28tRl5wNigtRiM2KEZeckZeby1GZ3I2JUZmcEZeckZcc0Zeby1GLDYlUScmZXRhOzJGJ0YvRjJGOS1GY3A2JFEiNEYnRjlGaXBGXHFGX3FGYXFGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZHUvJStncm91cGFsaWduR0ZkdS8lKHJvd3NwYW5HRltxLyUrY29sdW1uc3BhbkdGW3EtRmVuNigtRiM2MC1GIzYmRltvRl5vRl9zRjlGZ29GZG9GZ28tRl5wNigtRiM2JkZicEZeb0Zfc0Y5RmZwRmlwRlxxRl9xRmFxRmNxLUYjNiYtRmNwNiRRJDEwOEYnRjlGXm9GXHRGOUZnby1GIzYmRmRzRl5vRmN0RjlGZ28tRl5wNigtRiM2KEZeckZeb0ZmckZeby1GLDYlUScmZXRhOzNGJ0YvRjJGOUZpckZpcEZccUZfcUZhcUZjcS1GXnA2KC1GIzYoRl5yRl5vRmp0Rl5vLUYsNiVRJyZldGE7MUYnRi9GMkY5Rl91RmlwRlxxRl9xRmFxRjlGYnVGZXVGZ3VGaXVGW3YtRmVuNigtRiM2LC1GIzYmRltvRl5vRmdzRjlGZ28tRiM2Ji1GY3A2JFEiNkYnRjlGXm9GX3NGOUZjcS1GIzYmLUZQNiQtRiM2Ji1GIzYmRmR4Rl5vRmZwRjlGY3FGYXJGOUY5Rl5vRlx0RjlGY3EtRiM2Ji1GUDYkLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwRlxyRmdvLUZecDYoLUZjcDYkUSYxMDM2OEYnRjlGZnJGaXBGXHFGX3FGYXFGOUY5Rl5vRmN0RjlGY3EtRl5wNigtRiM2KEZeckZeb0ZmckZeb0ZcdUY5RmlyRmlwRlxxRl9xRmFxRjlGYnVGZXVGZ3VGaXVGW3YtRmVuNigtRiM2Ki1GIzYmRltvRl5vRlx0RjlGZ28tRiM2JkZeckZeby1GIzYmRmZwRl5vRmJ3RjlGOUZnby1GIzYmRmRzRl5vRlx1RjlGY3EtRiM2Ji1GXnA2KEZeckZpckZpcEZccUZfcUZhcUZeby1GIzYmRmZyRl5vRml3RjlGOUY5RmJ1RmV1Rmd1Rml1Rlt2LUZlbjYoLUYjNigtRiM2JkZbb0Zeb0ZjdEY5RmdvRmdzRmNxLUZecDYoLUYjNiZGY3JGXm9GYndGOUZmckZpcEZccUZfcUZhcUY5RmJ1RmV1Rmd1Rml1Rlt2LUZlbjYoLUYjNiotRiM2JkZbb0Zeb0Zid0Y5RmNxLUYjNiZGZHNGXm9GaXdGOUZjcS1GIzYmRmlyRl5vRmN0RjlGZ29GXHRGOUZidUZldUZndUZpdUZbdi1GZW42KC1GIzYqLUYjNiZGW29GXm9GXHVGOUZjcS1GIzYmRmR4Rl5vRmJ3RjlGY3EtRl5wNigtRiM2JkZicEZeb0ZcdUY5RmZwRmlwRlxxRl9xRmFxRmNxLUYjNiYtRlA2JC1GIzYnRmV5RlxyRmNxRmFyRjlGOUZeb0Zpd0Y5RjlGYnVGZXVGZ3VGaXVGW3YtRmVuNigtRiM2KC1GIzYmRltvRl5vRml3RjlGY3FGXHVGY3EtRl5wNigtRiM2JkZicEZeb0Zpd0Y5RmZwRmlwRlxxRl9xRmFxRjlGYnVGZXVGZ3VGaXVGW3ZGYnVGZXVGZ3UvJSZhbGlnbkdRJWF4aXNGJy9GY3VRKWJhc2VsaW5lRicvRmZ1Rl5xL0ZodVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZfX2wvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGal9sLyUmZnJhbWVHRmpfbC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZ19sLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzFdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmJhbEY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRaWjJHRihLSSd2ZWN0b3JHRiU2IzcqLDAqJkkjWjJHRigiIiJJJWV0YThHRihGNUY1KiZJI1AxR0YoISIiRjZGNSEkVyIqJiwmRjgiIiQqJEY4ISIjISUlPSZGNUklZXRhN0dGKEY1RjVJJWV0YTZHRighI2EqJkY4IiIjSSVldGE1R0YoRjUhIiQqJkY4RkVJJWV0YTRHRihGNSNGPUZFKiZGOEY9SSVldGEyR0YoRjUjRkciIiUsMComRjRGNUZBRjVGNUY2RjkqJkY4RjlGQUY1RjpGRiIkMyJGSUZDKiZGOEZFSSVldGEzR0YoRjUjRkdGRSomRjhGPUklZXRhMUdGKEY1I0Y9Rk4sLComRjRGNUZCRjVGNUZBISInKiYsJkY4IiInRj4iJSU9JkY1RkZGNUY1KiYsJkY4RkdGPiEmby4iRjVGSUY1RjUqJkY4RkVGTEY1RkosKiomRjRGNUZGRjVGNSomRjhGNUZURjVGR0ZMRkMqJkY4RkVGV0Y1RkosKComRjRGNUZJRjVGNUZCRjkqJkY4Rj9GVEY1RmluLCoqJkY0RjVGVEY1RjVGVyIjYUZJRkVGRkY5LCoqJkY0RjVGTEY1RjVGVEZobiomRjhGOUZMRjUiJFciKiYsJkY4RkdGPkZpbkY1RldGNUY1LCgqJkY0RjVGV0Y1RjVGTEY1KiZGOEY5RldGNUZbcFEocHByaW50MEYoNyM9Rig2IztGNSIiKUVcW2wpRjVGMkZFRk9GPUZZRk5GXm8iIiZGYm9GaG5GZW8iIihGaG9GZnBGXnA=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L56" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">ss:=solve({ZZ1[8],ZZ2[8]}, {eta2, eta3});</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjc3NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRiM2Ji1GLDYlUScmZXRhOzJGJ0YvRjItRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxvLUkmbWZyYWNHRiQ2KC1GIzYmLUYsNiVRJyZldGE7MUYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmpvLUZQNiQtRiM2Ji1GIzYmLUYsNiVRI1AxRidGL0YyRmZvLUYsNiVRI1oyRidGL0YyRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRltvRl1vLUkjbW5HRiQ2JFEkMTQ0RidGOUY5RjlGOUZicC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHEvJSliZXZlbGxlZEdGPUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpby9GTlEsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiVRJyZldGE7M0YnRi9GMkZZLUYjNidGaG4tRiM2JkZicEZmb0Zjb0Y5RmhwLUYjNiYtRiw2JVEjWjFGJ0YvRjJGZm9GY29GOUY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNzc0dGKDwkL0klZXRhMkdGKCwkKihJJWV0YTFHRigiIiIsJiomSSNQMUdGKEY0SSNaMkdGKEY0RjQiJFciRjRGNEY3ISIiRjovSSVldGEzR0YoLCYqJkY3RjRGM0Y0RjoqJkkjWjFHRihGNEYzRjRGNDcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L76" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">simplify(subs(ss,ZZ1[6]));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ji1JI21pR0YkNiVRJyZldGE7MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTy1JKG1mZW5jZWRHRiQ2JC1GLDYsLUYsNiYtSSNtbkdGJDYkUSIzRidGPEY4LUklbXN1cEdGJDYlLUYvNiVRI1AxRidGMkY1RlkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjwtRjk2LVEoJm1pbnVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZkby1GLDYoLUZaNiRRIjhGJ0Y8RjgtRi82JVEjWjFGJ0YyRjVGOC1GaG42JUZqbi1GWjYkUSIyRidGPEZdb0Y8LUY5Ni1RJyZwbHVzO0YnRjxGPkZBRkNGRUZHRklGS0Zjb0Zlby1GLDYoLUZaNiRRIjRGJ0Y8RjgtRmhuNiVGW3BGYHBGXW9GOEZqbkY8RmNwLUYsNigtRlo2JFEjMjRGJ0Y8RjhGam5GOC1GLzYlUSNaMkYnRjJGNUY8RmNwLUZaNiRRJTUxODRGJ0Y8RjxGPEY8LUYsNiZGaHBGOEZqbkY8LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfci8lKWJldmVsbGVkR0ZA">LCQqKEklZXRhMUc2IiIiIiwsKiRJI1AxR0YlIiIkRioqJkYpIiIjSSNaMUdGJUYmISIpKiZGKUYmRi1GLCIiJSomRilGJkkjWjJHRiVGJiIjQyIlJT0mRiZGJkYpISIiI0YmRjA=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L78" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">simplify(subs(ss,ZZ2[7]));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNigtSSNtbkdGJDYkUSI5RidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlMtSShtZmVuY2VkR0YkNiQtRiM2Ki1GTDYkUSUxNzI4RidGLy1GLDYtUScmcGx1cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEjUDFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRkw2JFEiM0YnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmduLUYjNiYtRlY2JC1GIzYmLUZHNigtRltvNiUtRl5vNiVRI1oyRidGYW9GZG8tRkw2JFEiMkYnRi9GaW9GSy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYXEvJSliZXZlbGxlZEdGNC1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYoLUYjNiZGaXBGTy1GXm82JVEjWjFGJ0Zhb0Zkb0YvRmZvRlxxRl9xRmJxRmRxRi9GL0ZPLUZbbzYlRl1vRmlwRmlvRi9GZ24tRiM2KC1GTDYkUSMzMkYnRi9GT0Zdb0ZPRmZwRi9GL0YvRk8tRl5vNiVRJyZldGE7MUYnRmFvRmRvRi9GYHJGXHFGX3FGYnFGZHFGLw==">LCQqKCwqIiVHPCIiIiokSSNQMUc2IiIiJEYmKiYsJiokSSNaMkdGKSIiIyNGJiIiKkkjWjFHRikjISIjRipGJkYoRi9GJiomRihGJkYuRiYiI0tGJkklZXRhMUdGKUYmRihGNCEiKg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L79" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">ZZ1[6];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSSNtaUdGJDYlUSNaMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GLjYlUScmZXRhOzNGJ0YxRjRGOy1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlgtRiM2Ji1GLjYlUSNQMUYnRjFGNEY3RlFGO0ZULUYjNiYtSSNtbkdGJDYkUSI2RidGO0Y3LUYuNiVRJyZldGE7MkYnRjFGNEY7LUY4Ni1RJyZwbHVzO0YnRjtGPUZARkJGREZGRkhGSkZXRlktRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYmLUkmbWZyYWNHRiQ2KC1GXG82JFEkNDMyRidGO0Zmbi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3AvJSliZXZlbGxlZEdGP0ZULUZdcDYoLUklbXN1cEdGJDYlRmZuLUZcbzYkUSIyRidGOy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRlxvNiRRIjRGJ0Y7RmJwRmVwRmhwRmpwRjtGO0Y3LUYuNiVRJyZldGE7MUYnRjFGNEY7Rjs=">LCoqJkkjWjFHNiIiIiJJJWV0YTNHRiVGJkYmKiZJI1AxR0YlRiZGJ0YmISIiSSVldGEyR0YlISInKiYsJiokRilGKiIkSyUqJEYpIiIjI0YqIiIlRiZJJWV0YTFHRiVGJkYm</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L80" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">ZZ2[7];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSSNtaUdGJDYlUSNaMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GLjYlUScmZXRhOzJGJ0YxRjRGOy1GODYtUScmcGx1cztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGWC1GIzYmLUkjbW5HRiQ2JFEiNkYnRjtGNy1GLjYlUScmZXRhOzNGJ0YxRjRGO0ZULUkmbWZyYWNHRiQ2KC1GIzYmLUZnbjYkUSQxNDRGJ0Y7RjdGUUY7LUYuNiVRI1AxRidGMUY0LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZdcC8lKWJldmVsbGVkR0Y/RlQtRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSkZXRlktRiM2Ji1GZ242JFEiM0YnRjtGN0Zlb0Y7RlQtRl5vNigtRmduNiRRJTUxODRGJ0Y7LUklbXN1cEdGJDYlRmVvLUZnbjYkUSIyRidGOy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGaG9GW3BGXnBGYHBGO0Y7RjctRi42JVEnJmV0YTsxRidGMUY0RjtGOw==">LCoqJkkjWjJHNiIiIiJJJWV0YTJHRiVGJkYmSSVldGEzR0YlIiInKiZJI1AxR0YlISIiRidGJiIkVyIqJiwmRishIiQqJEYrISIjIiUlPSZGJkklZXRhMUdGJUYmRiY=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L81" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">432/144;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L82" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">5184/144^2;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRiw2JFEiNEYnRi8vJS5saW5ldGhpY2tuZXNzR0YuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRjkvJSliZXZlbGxlZEdRJmZhbHNlRic=">IyIiIiIiJQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L83" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Case_I_1.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2018" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1200" rtablesize="10" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L1" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart: with(LinearAlgebra): with(DifferentialGeometry): with(LieAlgebras):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Basis A1, ..., A8 in sl(3)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A1:=Matrix(3,3): A1[1,3]:=1: evalm(A1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0LUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRj5GQUZDLUYyNihGNEY0RjRGPkZBRkNGTi8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0LUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRj5GQUZDLUYyNihGNEY0RjRGPkZBRkNGTi8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG9GOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmdw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A2:=Matrix(3,3): A2[1,2]:=1: evalm(A2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGRy1GNTYoLUY4NiRGR0Y7Rj5GQUZDRkVGSEY0Rj5GQUZDLUYyNihGNEY0RjRGPkZBRkNGTi8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGRy1GNTYoLUY4NiRGR0Y7Rj5GQUZDRkVGSEY0Rj5GQUZDLUYyNihGNEY0RjRGPkZBRkNGTi8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG9GOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmdw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L7" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A3:=Matrix(3,3): A3[2,3]:=1: evalm(A3);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkMtRjI2KEY0RjQtRjU2KC1GODYkRkdGO0Y+RkFGQ0ZFRkhGPkZBRkNGMS8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkMtRjI2KEY0RjQtRjU2KC1GODYkRkdGO0Y+RkFGQ0ZFRkhGPkZBRkNGMS8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG9GOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmdw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L8" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A4:=Matrix(3,3): A4[1,1]:=1: A4[2,2]:=-1: evalm(A4);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR0Y6LyUrY29sdW1uc3BhbkdGOi1GNTYoLUY4NiRRIjBGJ0Y7Rj5GQUZDRkVGR0ZJRj5GQUZDLUYyNihGSS1GNTYoLUY4NiRRKyZ1bWludXMwOzFGJ0Y7Rj5GQUZDRkVGR0ZJRj5GQUZDLUYyNihGSUZJRklGPkZBRkMvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX28vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGam8vJSZmcmFtZUdGam8vJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR1EmZmFsc2VGJy8lLWVxdWFsY29sdW1uc0dGZHAvJS1kaXNwbGF5c3R5bGVHRmRwLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmdvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZkcEY7RjsvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZjcQ==">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR0Y6LyUrY29sdW1uc3BhbkdGOi1GNTYoLUY4NiRRIjBGJ0Y7Rj5GQUZDRkVGR0ZJRj5GQUZDLUYyNihGSS1GNTYoLUY4NiRRKyZ1bWludXMwOzFGJ0Y7Rj5GQUZDRkVGR0ZJRj5GQUZDLUYyNihGSUZJRklGPkZBRkMvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX28vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGam8vJSZmcmFtZUdGam8vJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR1EmZmFsc2VGJy8lLWVxdWFsY29sdW1uc0dGZHAvJS1kaXNwbGF5c3R5bGVHRmRwLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmdvRjsvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZecQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L9" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A5:=Matrix(3,3): A5[2,2]:=1: A5[3,3]:=-1: evalm(A5);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkMtRjI2KEY0LUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRjRGPkZBRkMtRjI2KEY0RjQtRjU2KC1GODYkUSsmdW1pbnVzMDsxRidGO0Y+RkFGQ0ZFRkhGPkZBRkMvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX28vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGam8vJSZmcmFtZUdGam8vJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR1EmZmFsc2VGJy8lLWVxdWFsY29sdW1uc0dGZHAvJS1kaXNwbGF5c3R5bGVHRmRwLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmdvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZkcEY7RjsvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZjcQ==">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkMtRjI2KEY0LUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRjRGPkZBRkMtRjI2KEY0RjQtRjU2KC1GODYkUSsmdW1pbnVzMDsxRidGO0Y+RkFGQ0ZFRkhGPkZBRkMvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX28vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGam8vJSZmcmFtZUdGam8vJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR1EmZmFsc2VGJy8lLWVxdWFsY29sdW1uc0dGZHAvJS1kaXNwbGF5c3R5bGVHRmRwLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmdvRjsvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZecQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L10" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A6:=Matrix(3,3): A6[3,2]:=1: evalm(A6);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkNGMS1GMjYoRjQtRjU2KC1GODYkRkdGO0Y+RkFGQ0ZFRkhGNEY+RkFGQy8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkNGMS1GMjYoRjQtRjU2KC1GODYkRkdGO0Y+RkFGQ0ZFRkhGNEY+RkFGQy8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG9GOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmdw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L11" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A7:=Matrix(3,3): A7[2,1]:=1: evalm(A7);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkMtRjI2KC1GNTYoLUY4NiRGR0Y7Rj5GQUZDRkVGSEY0RjRGPkZBRkNGMS8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkMtRjI2KC1GNTYoLUY4NiRGR0Y7Rj5GQUZDRkVGSEY0RjRGPkZBRkNGMS8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG9GOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmdw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L12" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A8:=Matrix(3,3): A8[3,1]:=1: evalm(A8);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkNGMS1GMjYoLUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRjRGNEY+RkFGQy8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkNGMS1GMjYoLUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRjRGNEY+RkFGQy8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG9GOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmdw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">L := LieAlgebraData([A1,A2,A3,A4,A5,A6,A7,A8], sl3);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJMR0YoNzcvNyRJI2UxRzYjL0knX2xvY2FsR0YmSTBfbjE1OTUzMDEzMjE3MjhHRihJI2U0RzYjL0Y0STBfbjE1OTUzMDEzMjE5MjBHRigsJEYxISIiLzckRjFJI2U1RzYjL0Y0STBfbjE1OTUzMDEzMjE5ODRHRihGOi83JEYxSSNlNkc2Iy9GNEkwX24xNTk1MzAxMzIyMDQ4R0YoSSNlMkc2Iy9GNEkwX24xNTk1MzAxMzIxNzkyR0YoLzckRjFJI2U3RzYjL0Y0STBfbjE1OTUzMDEzMjIxMTJHRigsJEkjZTNHNiMvRjRJMF9uMTU5NTMwMTMyMTg1NkdGKEY7LzckRjFJI2U4RzYjL0Y0STBfbjE1OTUzMDEzMjIxNzZHRigsJkY2IiIiRj5GaG4vNyRGSEZTRjEvNyRGSEY2LCQqJiIiI0ZobkZIRmhuRjsvNyRGSEY+RkgvNyRGSEZORjYvNyRGSEZZLCRGREY7LzckRlNGNkZTLzckRlNGPiwkKiZGX29GaG5GU0ZobkY7LzckRlNGREY+LzckRlNGWUZOLzckRjZGREZELzckRjZGTiwkKiZGX29GaG5GTkZobkY7LzckRjZGWSwkRllGOy83JEY+RkQsJComRl9vRmhuRkRGaG5GOy83JEY+Rk5GTi83JEY+RllGaXAvNyRGREZORlk3Iy1JJF9ER0dGKDYjNyQ3JVErTGllQWxnZWJyYUYoSSRzbDNHRig3JCIiKT1GKEkmZmFsc2VHRiZFXFtsITc4NyQ3JUZobiIiJUZobkY7NyQ3JUZobiIiJkZobkY7NyQ3JUZobiIiJ0Zfb0ZobjckNyVGaG4iIigiIiRGOzckNyVGaG5GXXJGZHJGaG43JDclRmhuRl1yRmdyRmhuNyQ3JUZfb0Zec0ZobkZobjckNyVGX29GZHJGX28hIiM3JDclRl9vRmdyRl9vRmhuNyQ3JUZfb0Zdc0ZkckZobjckNyVGX29GXXJGanJGOzckNyVGXnNGZHJGXnNGaG43JDclRl5zRmdyRl5zRmdzNyQ3JUZec0ZqckZnckZobjckNyVGXnNGXXJGXXNGaG43JDclRmRyRmpyRmpyRmhuNyQ3JUZkckZdc0Zdc0ZnczckNyVGZHJGXXJGXXJGOzckNyVGZ3JGanJGanJGZ3M3JDclRmdyRl1zRl1zRmhuNyQ3JUZnckZdckZdckY7NyQ3JUZqckZdc0ZdckZobg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L28" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">DGsetup(L);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVExTGllfmFsZ2VicmE6fnNsM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">STFMaWV+YWxnZWJyYTp+c2wzRzYi</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L29" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">sl3adj:=Adjoint();</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14" drawlabel="true">
<Input><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L30" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Basis of the adjoint representation:</Text-field><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">E0:=sl3adj[8]; E1:=sl3adj[7]; E2:=sl3adj[6]; </Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNEY0RjRGNEY0RjRGNEZERkdGSUYxRjEtRjI2LS1GNTYoLUYsNiQtSSNtb0dGJDYvUSomdW1pbnVzMDtGJ0Y7Rj5GQS8lJmZlbmNlR0ZALyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmRvLUY4NiZGTUY7Rj5GQUZERkdGSUZLRk5GNEY0RjRGNEY0RjRGNEZERkdGSUZQLUYyNi1GNC1GNTYoRmdvRkRGR0ZJRktGTkY0RjRGNEY0RjRGNEZERkdGSS1GMjYtRjRGNEZSRjRGNEY0RjRGNEZERkdGSS1GMjYtRjRGNEY0RltwRltwRjRGNEY0RkRGR0ZJLyUmYWxpZ25HUSVheGlzRicvRkVRKWJhc2VsaW5lRicvRkhRJnJpZ2h0RicvRkpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX3EvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGanEvJSZmcmFtZUdGanEvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdGZ3AvJTBtaW5sYWJlbHNwYWNpbmdHRmdxRjtGPkZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNEY0RjRGNEY0RjRGNEZERkdGSUYxLUYyNi0tRjU2KC1GODYmRk1GO0Y+RkFGREZHRklGS0ZORjRGNEY0RjRGNEY0RjRGREZHRkktRjI2LUY0LUY1NigtRiw2JC1JI21vR0YkNi9RKiZ1bWludXMwO0YnRjtGPkZBLyUmZmVuY2VHRkAvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGam9GVEZERkdGSUZLRk5GNEY0RjRGNEY0RjRGREZHRklGMUYxLUYyNi1GNEY0RjQtRjU2KC1GODYmUSIyRidGO0Y+RkFGREZHRklGS0ZORlhGNEY0RjRGREZHRkktRjI2LUY0RjRGNEY0RjRGWEY0RjRGREZHRkkvJSZhbGlnbkdRJWF4aXNGJy9GRVEpYmFzZWxpbmVGJy9GSFEmcmlnaHRGJy9GSlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZkcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zfci8lJmZyYW1lR0Zfci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR0ZccS8lMG1pbmxhYmVsc3BhY2luZ0dGXHJGO0Y+RkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNFMkdGKC1JJ1JUQUJMRUdGKDYlIjUxZSIzLHBjdVklPS1JJ01BVFJJWEdGKDYjNyo3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjdGN0Y3RjdGN0Y3Rjc3Ki1GODYjUSsmdW1pbnVzMDsxRihGN0Y3RjdGN0Y3RjdGN0Y2RjY3KkY3RjdGP0Y3RjdGN0Y3Rjc3KkY3RjdGN0Y/LUY4NiNRIjJGKEY3RjdGN0Y2NypGN0Y3RjdGN0Y3RjctRjg2I1EiMUYoRjdJJ01hdHJpeEdGJTcjLUZLNiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L61" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">H1:=sl3adj[4]; H2:=sl3adj[5];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdGOi8lK2NvbHVtbnNwYW5HRjotRjU2KC1GODYmUSIwRidGO0Y+RkFGREZHRklGS0ZNRk9GT0ZPRk9GT0ZPRkRGR0ZJLUYyNi1GTy1GNTYoLUY4NiZRIjJGJ0Y7Rj5GQUZERkdGSUZLRk1GT0ZPRk9GT0ZPRk9GREZHRkktRjI2LUZPRk8tRjU2KC1GLDYkLUkjbW9HRiQ2L1EqJnVtaW51czA7RidGO0Y+RkEvJSZmZW5jZUdGQC8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZfcEY3RkRGR0ZJRktGTUZPRk9GT0ZPRk9GREZHRkktRjI2LUZPRk9GT0ZPRk9GT0ZPRk9GREZHRklGYnAtRjI2LUZPRk9GT0ZPRk9GNEZPRk9GREZHRkktRjI2LUZPRk9GT0ZPRk9GTy1GNTYoLUYsNiRGW29GWEZERkdGSUZLRk1GT0ZERkdGSS1GMjYtRk9GT0ZPRk9GT0ZPRk9GZ25GREZHRkkvJSZhbGlnbkdRJWF4aXNGJy9GRVEpYmFzZWxpbmVGJy9GSFEmcmlnaHRGJy9GSlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zcci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Znci8lJmZyYW1lR0Znci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR0ZkcS8lMG1pbmxhYmVsc3BhY2luZ0dGZHJGO0Y+RkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNIMkdGKC1JJ1JUQUJMRUdGKDYlIjUnbzozLHBjdVklPS1JJ01BVFJJWEdGKDYjNyo3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMUYoLUY4NiNRIjBGKEY+Rj5GPkY+Rj5GPjcqRj4tRjg2I1ErJnVtaW51czA7MUYoRj5GPkY+Rj5GPkY+NypGPkY+LUY4NiNRIjJGKEY+Rj5GPkY+Rj43KkY+Rj5GPkY+Rj5GPkY+Rj5GSTcqRj5GPkY+Rj5GPi1GODYjUSsmdW1pbnVzMDsyRihGPkY+NypGPkY+Rj5GPkY+Rj5GN0Y+NypGPkY+Rj5GPkY+Rj5GPkZCSSdNYXRyaXhHRiU3Iy1GUDYjL0kkJWlkR0YoRjE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L62" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">E0c:=sl3adj[1];  E1c:=sl3adj[2]; E2c:=sl3adj[3];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNEY0LUY1NigtRiw2JC1JI21vR0YkNi9RKiZ1bWludXMwO0YnRjtGPkZBLyUmZmVuY2VHRkAvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGYm8tRjg2JkZNRjtGPkZBRkRGR0ZJRktGTkZQRjRGNEY0RkRGR0ZJLUYyNi1GNEY0RjRGNEY0LUY1NihGZW9GREZHRklGS0ZORjRGNEZERkdGSS1GMjYtRjRGNEY0RjRGNEY0RlBGNEZERkdGSS1GMjYtRjRGNEY0RjRGNEY0RjRGaW9GREZHRklGXXAtRjI2LUY0RjRGNEY0RjRGNEY0RjRGREZHRklGX3BGX3AvJSZhbGlnbkdRJWF4aXNGJy9GRVEpYmFzZWxpbmVGJy9GSFEmcmlnaHRGJy9GSlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZfcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZqcS8lJmZyYW1lR0ZqcS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR0ZncC8lMG1pbmxhYmVsc3BhY2luZ0dGZ3FGO0Y+RkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNC1GNTYoLUY4NiZGTUY7Rj5GQUZERkdGSUZLRk5GNEY0RjRGNEY0RkRGR0ZJLUYyNi1GNEY0RjQtRjU2KC1GLDYkLUkjbW9HRiQ2L1EqJnVtaW51czA7RidGO0Y+RkEvJSZmZW5jZUdGQC8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zoby1GODYmUSIyRidGO0Y+RkFGREZHRklGS0ZORlBGNEY0RjRGREZHRkktRjI2LUY0RjRGNEY0RjRGNEY0RjRGREZHRkktRjI2LUY0RjRGNEY0RjRGNEZQRjRGREZHRklGXnAtRjI2LUY0RjRGNEY0RjRGNEY0LUY1NigtRiw2JEZaRlJGREZHRklGS0ZORkRGR0ZJRl5wRl5wLyUmYWxpZ25HUSVheGlzRicvRkVRKWJhc2VsaW5lRicvRkhRJnJpZ2h0RicvRkpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZnEvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYXIvJSZmcmFtZUdGYXIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdGXnEvJTBtaW5sYWJlbHNwYWNpbmdHRl5yRjtGPkZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFMmNHRigtSSdSVEFCTEVHRig2JSI1WWEiMyxwY3VZJT0tSSdNQVRSSVhHRig2IzcqNyotSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKC1GODYjUSsmdW1pbnVzMDsxRihGN0Y3RjdGN0Y3Rjc3KkY3RjdGN0Y3RjdGN0Y3Rjc3KkY3RjdGNy1GODYjUSIxRigtRjg2I1ErJnVtaW51czA7MkYoRjdGN0Y3RkE3KkY3RjdGN0Y3RjdGQ0Y3RjdGQTcqRjdGN0Y3RjdGN0Y3RjdGQ0ZBSSdNYXRyaXhHRiU3Iy1GSzYjL0kkJWlkR0YoRjE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L58" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Basis of Gamma_{0,3}</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S12:=Matrix(8,8): S12[1,6]:=1: S12[3,8]:=-1: evalm(S12);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0LUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRjRGNEY+RkFGQy1GMjYtRjRGNEY0RjRGNEY0RjRGNEY+RkFGQy1GMjYtRjRGNEY0RjRGNEY0RjQtRjU2KC1GODYkUSsmdW1pbnVzMDsxRidGO0Y+RkFGQ0ZFRkhGPkZBRkNGTkZORk5GTkZOLyUmYWxpZ25HUSVheGlzRicvRj9RKWJhc2VsaW5lRicvRkJRJ2NlbnRlckYnL0ZEUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl9vLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmpvLyUmZnJhbWVHRmpvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmRwLyUtZGlzcGxheXN0eWxlR0ZkcC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Znby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGZHBGO0Y7L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGY3E=">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0LUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRjRGNEY+RkFGQy1GMjYtRjRGNEY0RjRGNEY0RjRGNEY+RkFGQy1GMjYtRjRGNEY0RjRGNEY0RjQtRjU2KC1GODYkUSsmdW1pbnVzMDsxRidGO0Y+RkFGQ0ZFRkhGPkZBRkNGTkZORk5GTkZOLyUmYWxpZ25HUSVheGlzRicvRj9RKWJhc2VsaW5lRicvRkJRJ2NlbnRlckYnL0ZEUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl9vLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmpvLyUmZnJhbWVHRmpvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmRwLyUtZGlzcGxheXN0eWxlR0ZkcC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Znb0Y7L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGXnE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L22" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S11:=evalm(E2.S12-S12.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUzExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWkZaLUZlbjYoLUZobjYkRmRvRjlGW29GXm9GYG9GYm9GZW8tRmVuNigtRmhuNiRRKyZ1bWludXMwOzJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsxRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGW29GXm9GYG8tRlg2LUZaRlpGWkZaRlpGWkZnb0ZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZnb0Zbb0Zeb0Zgb0ZpcEZpcEZpcC8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlci8lJmZyYW1lR0Zlci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGXXRGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkUzExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWkZaLUZlbjYoLUZobjYkRmRvRjlGW29GXm9GYG9GYm9GZW8tRmVuNigtRmhuNiRRKyZ1bWludXMwOzJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsxRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGW29GXm9GYG8tRlg2LUZaRlpGWkZaRlpGWkZnb0ZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZnb0Zbb0Zeb0Zgb0ZpcEZpcEZpcC8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlci8lJmZyYW1lR0Zlci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnJGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmhz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L24" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S10:=evalm(E2.S11-S11.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUzEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWi1GZW42KC1GaG42JFErJnVtaW51czA7MkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGZ28tRmVuNigtRmhuNiRRIjRGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRmNwLUZYNi1GWkZaRlpGWkZaRlpGZ29GWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZaRlotRmVuNigtRmhuNiRRIjJGJ0Y5RltvRl5vRmBvRmJvRmVvRltvRl5vRmBvRmNwRmNwLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRltyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmZyLyUmZnJhbWVHRmZyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zjci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZedEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkUzEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWi1GZW42KC1GaG42JFErJnVtaW51czA7MkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGZ28tRmVuNigtRmhuNiRRIjRGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRmNwLUZYNi1GWkZaRlpGWkZaRlpGZ29GWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZaRlotRmVuNigtRmhuNiRRIjJGJ0Y5RltvRl5vRmBvRmJvRmVvRltvRl5vRmBvRmNwRmNwLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRltyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmZyLyUmZnJhbWVHRmZyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZjckY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaXM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L63" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">S01:=evalm(E1.S11-S11.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUzAxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRGZG9GOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsxRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZfcEZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZnb0ZaRlpGW29GXm9GYG9GZHBGW3AtRlg2LUZaRlpGWkZaRlpGWkZaRl9wRltvRl5vRmBvRltwLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmVxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmByLyUmZnJhbWVHRmByLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zdci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zoc0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkUzAxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRGZG9GOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsxRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZfcEZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZnb0ZaRlpGW29GXm9GYG9GZHBGW3AtRlg2LUZaRlpGWkZaRlpGWkZaRl9wRltvRl5vRmBvRltwLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmVxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmByLyUmZnJhbWVHRmByLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZdckY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGY3M=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L64" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">S00:=evalm(E1.S10-S10.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUzAwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMkYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRRIjBGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ28tRmVuNigtRmhuNiRRKyZ1bWludXMwOzJGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GXnBGZ29GZ29GZ29GZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0ZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs0RidGOUZbb0Zeb0Zgb0Zib0Zlb0Znb0Znb0Znb0Zbb0Zeb0Zgby1GWDYtRmdvRmdvRmdvLUZlbjYoLUZobjYkUSI0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZecEZnb0Znb0Znb0Zbb0Zeb0Zgby1GWDYtRmdvRmdvRmdvRmdvRmdvRlpGZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0Znb0Znb0Znb0ZaRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GZ29GZ29GZ29GZ29GZ29GXnBGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZnIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYXMvJSZmcmFtZUdGYXMvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl5zLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRml0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkUzAwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMkYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRRIjBGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ28tRmVuNigtRmhuNiRRKyZ1bWludXMwOzJGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GXnBGZ29GZ29GZ29GZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0ZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs0RidGOUZbb0Zeb0Zgb0Zib0Zlb0Znb0Znb0Znb0Zbb0Zeb0Zgby1GWDYtRmdvRmdvRmdvLUZlbjYoLUZobjYkUSI0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZecEZnb0Znb0Znb0Zbb0Zeb0Zgby1GWDYtRmdvRmdvRmdvRmdvRmdvRlpGZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0Znb0Znb0Znb0ZaRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GZ29GZ29GZ29GZ29GZ29GXnBGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZnIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYXMvJSZmcmFtZUdGYXMvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl5zRjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZkdA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L65" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Sm11:=evalm(E1.S00-S00.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElU20xMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtLUZlbjYoLUZobjYkUSI0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZecEZXLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzRGJ0Y5RltvRl5vRmBvRmJvRmVvRmJwRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRmJwRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZmcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zhci8lJmZyYW1lR0Zhci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaXNGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVElU20xMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Iy1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtLUZlbjYoLUZobjYkUSI0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZecEZXLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzRGJ0Y5RltvRl5vRmBvRmJvRmVvRmJwRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRmJwRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZmcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zhci8lJmZyYW1lR0Zhci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnJGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmRz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L25" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S1m1:=evalm(E2.S10-S10.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUzFtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG8tRlg2LUZaRlotRmVuNigtRmhuNiRRIjZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXRldGVy1GWDYtRlpGWkZaRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRltvRl5vRmBvRldGVy8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXNGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVElUzFtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Iy1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG8tRlg2LUZaRlotRmVuNigtRmhuNiRRIjZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXRldGVy1GWDYtRlpGWkZaRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRltvRl5vRmBvRldGVy8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanFGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmBz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L66" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">S0m1:=evalm(E1.S1m1-S1m1.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUzBtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG8tRlg2LS1GZW42KC1GaG42JFErJnVtaW51czA7NkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRmlvRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRIzEyRidGOUZbb0Zeb0Zgb0Zib0Zlb0Zpb0ZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlpGWkZaRlotRmVuNigtRmhuNiRRIjZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRl50Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVElUzBtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Iy1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG8tRlg2LS1GZW42KC1GaG42JFErJnVtaW51czA7NkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRmlvRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRIzEyRidGOUZbb0Zeb0Zgb0Zib0Zlb0Zpb0ZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlpGWkZaRlotRmVuNigtRmhuNiRRIjZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyRjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zpcw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L68" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Sm10:=evalm(E1.S00-S00.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElU20xMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtLUZlbjYoLUZobjYkUSI0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZecEZXLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzRGJ0Y5RltvRl5vRmBvRmJvRmVvRmJwRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRmJwRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZmcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zhci8lJmZyYW1lR0Zhci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaXNGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVElU20xMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Iy1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtLUZlbjYoLUZobjYkUSI0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZecEZXLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzRGJ0Y5RltvRl5vRmBvRmJvRmVvRmJwRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRmJwRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZmcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zhci8lJmZyYW1lR0Zhci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnJGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmRz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L67" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Sm1m1:=evalm(E1.S0m1-S0m1.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmU20xbTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGVy1GWDYtLUZlbjYoLUZobjYkUSMxMkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWi1GZW42KC1GaG42JFEsJnVtaW51czA7MTJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaLUZlbjYoLUZobjYkUSwmdW1pbnVzMDsyNEYnRjlGW29GXm9GYG9GYm9GZW9GaW9GWkZaRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRl50Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEmU20xbTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiMtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGVy1GWDYtLUZlbjYoLUZobjYkUSMxMkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWi1GZW42KC1GaG42JFEsJnVtaW51czA7MTJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaLUZlbjYoLUZobjYkUSwmdW1pbnVzMDsyNEYnRjlGW29GXm9GYG9GYm9GZW9GaW9GWkZaRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyRjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zpcw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L69" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Sm2m1:=evalm(E1.Sm1m1-Sm1m1.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmU20ybTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXRldGVy1GWDYtLUZlbjYoLUZobjYkUSMzNkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlotRmVuNigtRmhuNiRRLCZ1bWludXMwOzM2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXNGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEmU20ybTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiMtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXRldGVy1GWDYtLUZlbjYoLUZobjYkUSMzNkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlotRmVuNigtRmhuNiRRLCZ1bWludXMwOzM2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanFGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmBz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L26" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Sanity check</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">evalm(E2.S1m1-S1m1.E2), evalm(E2.S0m1-S0m1.E2), evalm(E2.Sm1m1-Sm1m1.E2), evalm(E2.Sm2m1-Sm2m1.E2), evalm(E1.Sm2m1-Sm2m1.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZCLyUrZ3JvdXBhbGlnbkdGQi8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZJRjZGNkY2RjZGNkY2RjZGQEZDRkVGM0YzRjNGM0YzRjNGMy8lJmFsaWduR1ElYXhpc0YnL0ZBUSliYXNlbGluZUYnL0ZEUSdjZW50ZXJGJy9GRlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZaLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl9vLyUmZnJhbWVHRl9vLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmlvLyUtZGlzcGxheXN0eWxlR0Zpby8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zcby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaW9GPUY9L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaHAtSSNtb0dGJDYtUSgmY29tbWE7RidGPS8lJmZlbmNlR0Zpby8lKnNlcGFyYXRvckdGVy8lKXN0cmV0Y2h5R0Zpby8lKnN5bW1ldHJpY0dGaW8vJShsYXJnZW9wR0Zpby8lLm1vdmFibGVsaW1pdHNHRmlvLyUnYWNjZW50R0Zpby8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGYXFGK0ZhcUYrRmFxRitGPQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkobWZlbmNlZEdGJDYoLUYjNiMtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZCLyUrZ3JvdXBhbGlnbkdGQi8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZJRjZGNkY2RjZGNkY2RjZGQEZDRkVGM0YzRjNGM0YzRjNGMy8lJmFsaWduR1ElYXhpc0YnL0ZBUSliYXNlbGluZUYnL0ZEUSdjZW50ZXJGJy9GRlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZaLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl9vLyUmZnJhbWVHRl9vLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmlvLyUtZGlzcGxheXN0eWxlR0Zpby8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zcb0Y9L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGY3AtSSNtb0dGJDYtUSgmY29tbWE7RidGPS8lJmZlbmNlR0Zpby8lKnNlcGFyYXRvckdGVy8lKXN0cmV0Y2h5R0Zpby8lKnN5bW1ldHJpY0dGaW8vJShsYXJnZW9wR0Zpby8lLm1vdmFibGVsaW1pdHNHRmlvLyUnYWNjZW50R0Zpby8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGXHFGK0ZccUYrRlxxRis=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L27" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L59" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Basis of Gamma_{3,0}</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">R21:=Matrix(8,8): R21[1,7]:=1: R21[2,8]:=-1: evalm(R21);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjQtRjU2KC1GODYkRkdGO0Y+RkFGQ0ZFRkhGNEY+RkFGQy1GMjYtRjRGNEY0RjRGNEY0RjQtRjU2KC1GODYkUSsmdW1pbnVzMDsxRidGO0Y+RkFGQ0ZFRkhGPkZBRkMtRjI2LUY0RjRGNEY0RjRGNEY0RjRGPkZBRkNGVUZVRlVGVUZVLyUmYWxpZ25HUSVheGlzRicvRj9RKWJhc2VsaW5lRicvRkJRJ2NlbnRlckYnL0ZEUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl9vLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmpvLyUmZnJhbWVHRmpvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmRwLyUtZGlzcGxheXN0eWxlR0ZkcC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Znby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGZHBGO0Y7L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGY3E=">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjQtRjU2KC1GODYkRkdGO0Y+RkFGQ0ZFRkhGNEY+RkFGQy1GMjYtRjRGNEY0RjRGNEY0RjQtRjU2KC1GODYkUSsmdW1pbnVzMDsxRidGO0Y+RkFGQ0ZFRkhGPkZBRkMtRjI2LUY0RjRGNEY0RjRGNEY0RjRGPkZBRkNGVUZVRlVGVUZVLyUmYWxpZ25HUSVheGlzRicvRj9RKWJhc2VsaW5lRicvRkJRJ2NlbnRlckYnL0ZEUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl9vLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmpvLyUmZnJhbWVHRmpvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmRwLyUtZGlzcGxheXN0eWxlR0ZkcC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Znb0Y7L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGXnE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L33" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">R11:=evalm(E1.R21-R21.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUjExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsyRidGOUZbb0Zeb0Zgb0Zib0Zlby1GZW42KC1GaG42JEZkb0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsxRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGW29GXm9GYG8tRlg2LUZaRlpGWkZaRlpGWkZccEZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZccEZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZbcUZbcUZbcS8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlci8lJmZyYW1lR0Zlci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGXXRGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkUjExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsyRidGOUZbb0Zeb0Zgb0Zib0Zlby1GZW42KC1GaG42JEZkb0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsxRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGW29GXm9GYG8tRlg2LUZaRlpGWkZaRlpGWkZccEZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZccEZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZbcUZbcUZbcS8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlci8lJmZyYW1lR0Zlci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnJGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmhz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L34" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">R01:=evalm(E1.R11-R11.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUjAxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRRKyZ1bWludXMwOzJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzRGJ0Y5RltvRl5vRmBvRmJvRmVvLUZlbjYoLUZobjYkUSIyRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZlcEZaRlpGW29GXm9GYG9GXHBGXHAtRlg2LUZaRlpGWkZaRlpGWkZaRmVwRltvRl5vRmBvRlxwLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRltyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmZyLyUmZnJhbWVHRmZyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zjci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZedEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkUjAxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRRKyZ1bWludXMwOzJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzRGJ0Y5RltvRl5vRmBvRmJvRmVvLUZlbjYoLUZobjYkUSIyRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZlcEZaRlpGW29GXm9GYG9GXHBGXHAtRlg2LUZaRlpGWkZaRlpGWkZaRmVwRltvRl5vRmBvRlxwLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRltyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmZyLyUmZnJhbWVHRmZyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZjckY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaXM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L57" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">R10:=evalm(E2.R11-R11.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUjEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWi1GZW42KC1GaG42JEZkb0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRmdvRmdvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzFGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGW29GXm9GYG9GX3AtRlg2LUZaRlpGWkZaRlpGWkZaRmFwRltvRl5vRmBvRl1wRl1wLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmVxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmByLyUmZnJhbWVHRmByLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zdci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zoc0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkUjEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWi1GZW42KC1GaG42JEZkb0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRmdvRmdvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzFGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGW29GXm9GYG9GX3AtRlg2LUZaRlpGWkZaRlpGWkZaRmFwRltvRl5vRmBvRl1wRl1wLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmVxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmByLyUmZnJhbWVHRmByLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZdckY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGY3M=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L70" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">R00:=evalm(E2.R01-R01.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUjAwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFErJnVtaW51czA7MkYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRRIjBGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ28tRmVuNigtRmhuNiRRIjJGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GXnBGZ29GZ29GZ29GZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0ZecC1GZW42KC1GaG42JFErJnVtaW51czA7NEYnRjlGW29GXm9GYG9GYm9GZW9GZ29GZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znby1GZW42KC1GaG42JFEiNEYnRjlGW29GXm9GYG9GYm9GZW9GWkZnb0Znb0Znb0Zbb0Zeb0Zgby1GWDYtRmdvRmdvRmdvRmdvRmdvRlpGZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0Znb0Znb0Znb0ZaRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GZ29GZ29GZ29GZ29GZ29GXnBGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZnIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYXMvJSZmcmFtZUdGYXMvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl5zLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRml0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkUjAwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFErJnVtaW51czA7MkYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRRIjBGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ28tRmVuNigtRmhuNiRRIjJGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GXnBGZ29GZ29GZ29GZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0ZecC1GZW42KC1GaG42JFErJnVtaW51czA7NEYnRjlGW29GXm9GYG9GYm9GZW9GZ29GZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znby1GZW42KC1GaG42JFEiNEYnRjlGW29GXm9GYG9GYm9GZW9GWkZnb0Znb0Znb0Zbb0Zeb0Zgby1GWDYtRmdvRmdvRmdvRmdvRmdvRlpGZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0Znb0Znb0Znb0ZaRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GZ29GZ29GZ29GZ29GZ29GXnBGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZnIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYXMvJSZmcmFtZUdGYXMvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl5zRjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZkdA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L35" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Rm11:=evalm(E1.R01-R01.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUm0xMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXLUZYNi1GWkZaRlpGWkZaLUZlbjYoLUZobjYkUSI2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGW29GXm9GYG9GVy8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXNGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVElUm0xMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Iy1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXLUZYNi1GWkZaRlpGWkZaLUZlbjYoLUZobjYkUSI2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGW29GXm9GYG9GVy8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanFGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmBz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L72" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">R0m1:=evalm(E2.R00-R00.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUjBtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG8tRlg2LS1GZW42KC1GaG42JFEiNEYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGW29GXm9GYG9GXnAtRlg2LUZaRlpGWkZpb0Zpb0ZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlpGWkZaRlpGYHBGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZmcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zhci8lJmZyYW1lR0Zhci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaXNGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVElUjBtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Iy1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG8tRlg2LS1GZW42KC1GaG42JFEiNEYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGW29GXm9GYG9GXnAtRlg2LUZaRlpGWkZpb0Zpb0ZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlpGWkZaRlpGYHBGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZmcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zhci8lJmZyYW1lR0Zhci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnJGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmRz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L73" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Rm10:=evalm(E2.Rm11-Rm11.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUm0xMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRlctRlg2LUZaLUZlbjYoLUZobjYkUSI2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlpGYHAtRmVuNigtRmhuNiRRLCZ1bWludXMwOzEyRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZgcEZaRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRl50Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVElUm0xMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Iy1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRlctRlg2LUZaLUZlbjYoLUZobjYkUSI2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlpGYHAtRmVuNigtRmhuNiRRLCZ1bWludXMwOzEyRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZgcEZaRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyRjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zpcw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L74" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Rm1m1:=evalm(E2.Rm10-Rm10.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmUm0xbTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXLUZYNi0tRmVuNigtRmhuNiRRIzEyRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWi1GZW42KC1GaG42JFEsJnVtaW51czA7MTJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRmlvLUZlbjYoLUZobjYkUSwmdW1pbnVzMDsyNEYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRl50Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEmUm0xbTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiMtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXLUZYNi0tRmVuNigtRmhuNiRRIzEyRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWi1GZW42KC1GaG42JFEsJnVtaW51czA7MTJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRmlvLUZlbjYoLUZobjYkUSwmdW1pbnVzMDsyNEYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyRjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zpcw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L75" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Rm1m2:=evalm(E2.Rm1m1-Rm1m1.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmUm0xbTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXRlctRlg2LS1GZW42KC1GaG42JFEjMzZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtRlpGWi1GZW42KC1GaG42JFEsJnVtaW51czA7MzZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXNGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEmUm0xbTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiMtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXRlctRlg2LS1GZW42KC1GaG42JFEjMzZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtRlpGWi1GZW42KC1GaG42JFEsJnVtaW51czA7MzZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanFGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmBz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L36" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Sanity check:</Text-field><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">evalm(E1.Rm11-Rm11.E1), evalm(E1.Rm10-Rm10.E1), evalm(E1.Rm1m1-Rm1m1.E1), evalm(E1.Rm1m2-Rm1m2.E1), evalm(E2.Rm1m2-Rm1m2.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZCLyUrZ3JvdXBhbGlnbkdGQi8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZJRjZGNkY2RjZGNkY2RjZGQEZDRkVGM0YzRjNGM0YzRjNGMy8lJmFsaWduR1ElYXhpc0YnL0ZBUSliYXNlbGluZUYnL0ZEUSdjZW50ZXJGJy9GRlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZaLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl9vLyUmZnJhbWVHRl9vLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmlvLyUtZGlzcGxheXN0eWxlR0Zpby8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zcby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaW9GPUY9L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaHAtSSNtb0dGJDYtUSgmY29tbWE7RidGPS8lJmZlbmNlR0Zpby8lKnNlcGFyYXRvckdGVy8lKXN0cmV0Y2h5R0Zpby8lKnN5bW1ldHJpY0dGaW8vJShsYXJnZW9wR0Zpby8lLm1vdmFibGVsaW1pdHNHRmlvLyUnYWNjZW50R0Zpby8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGYXFGK0ZhcUYrRmFxRitGPQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkobWZlbmNlZEdGJDYoLUYjNiMtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZCLyUrZ3JvdXBhbGlnbkdGQi8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZJRjZGNkY2RjZGNkY2RjZGQEZDRkVGM0YzRjNGM0YzRjNGMy8lJmFsaWduR1ElYXhpc0YnL0ZBUSliYXNlbGluZUYnL0ZEUSdjZW50ZXJGJy9GRlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZaLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl9vLyUmZnJhbWVHRl9vLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmlvLyUtZGlzcGxheXN0eWxlR0Zpby8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zcb0Y9L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGY3AtSSNtb0dGJDYtUSgmY29tbWE7RidGPS8lJmZlbmNlR0Zpby8lKnNlcGFyYXRvckdGVy8lKXN0cmV0Y2h5R0Zpby8lKnN5bW1ldHJpY0dGaW8vJShsYXJnZW9wR0Zpby8lLm1vdmFibGVsaW1pdHNHRmlvLyUnYWNjZW50R0Zpby8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGXHFGK0ZccUYrRlxxRis=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L128" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L107" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">deg:=array(1..8,[2,1,1,0,0,-1,-1,-2]): 
showdeg:=proc(M,k)
local i,j;
global deg;
for i from 1 to 8 do for j from 1 to 8 do if(deg[i]-deg[j] = k) then print(i,j,simplify(M[i,j])) fi: od: od: 
end proc;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShzaG93ZGVnR0YoZio2JEkiTUdGKEkia0dGKDYkSSJpR0YoSSJqR0YoRihGKD8oRjMiIiJGNiIiKUkldHJ1ZUdGJj8oRjRGNkY2RjdGOEAkLywmJkkkZGVnR0YoNiNGM0Y2JkY+NiNGNCEiIkYxLUkmcHJpbnRHRiY2JUYzRjQtSSlzaW1wbGlmeUdGJTYjJkYwRjJGKDYjRj5GKDcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L106" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L37" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L38" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"># degree 1
p1:=P2: p2:=-P1:
U1:=-1/3*(P2-p1): U2:=1/3*(P1+p2): 
u12:=1/3*(P2+p1): u21:=1/3*(P1-p2): 
u11:=1/3*P1: u22:=1/3*P2:
h1R:=1:
h1S:=0:
# degree 2
h2S:=0:
h2R:=-P1/2:
v11:=Q21:
v22:=-Q12:
v12:=(P1*P2-Q11)/4:
v21:=(P1*P2-Q11)/4:
V1:=-(P1*P2+3*Q11)/12: # this is the consequence of the normalization condition -(V1+V2)+(v21-v12)=0
V2:=(P1*P2+3*Q11)/12:
Q11:=-P1*P2/5: # this comes from degree 3
Q22:=-Q11:
#degree 3
h3S:=0:
h3R:=P1^2-Q21:
W1:=P2*Q21/3:
W2:=P1*Q12/3:
w1:=P1^2*P2/10-P2*Q21/3:
w2:=-P1*P2^2/10-P1*Q12/3:
##generic case (P1&lt;&gt;0, P2&lt;&gt;0) =&gt; based on the computations in degree 4 this case is not realized
# Q12:=-P2^2/5:
# Q21:=P1^2/5:
##degree 4 has P1*P2 term =&gt; contradiction. Return to special cases P1=0 or P2=0.
# subcase 1: P1=0, P2&lt;&gt;0
P1:=0:
Q21:=0:
# degree 4
h4R:=0:
h4S:=0:
zeta:=0:
# degree 5
h5R:=0:
h5S:=0:
# !!! end of subcase 1: free parameters P2,Q12
##subcase 2: P1&lt;&gt;0, P2=0
# P2:=0:
# Q12:=0:
# degree 4
# h4S:=0:
# zeta:=0:
# h4R:=-2*P1^3+5*P1*Q21:
# degree 5
# h5S:=0:
# h5R:=4*P1^4-16*P1^2*Q21+6*Q21^2:
# Q21:=P1^2: # or Q21:=P1^2/4
# Q21:=P1^2/4:
# !!! end of subcase 2: free parameter P1
##subcase 3: P1=0, P2=0
# P1:=0:
# P2:=0:
# degree 4
# h4R:=0:
# h4S:=0:
# zeta:=Q12*Q21:
# degree 5
# h5S:=0:
# h5R:=6*Q21^2:
# degree 6: 
# Q21:=0:</Text-field>
</Input>
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L127" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">simplify(-(V1+V2)+(v21-v12)); simplify(U1); simplify(U2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L136" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">u12; u22;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ji1JI21uR0YkNiRRIjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZKLUkjbWlHRiQ2JVEjUDJGJy8lJ2l0YWxpY0dRJXRydWVGJy9GM1EnaXRhbGljRidGMi1GLzYkUSIzRidGMi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGOw==">LCQqJiMiIiMiIiQiIiJJI1AyRzYiRidGJw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JI21pR0YkNiVRI1AyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiM0YnL0YzUSdub3JtYWxGJy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGQC8lKWJldmVsbGVkR1EmZmFsc2VGJw==">LCQqJiMiIiIiIiRGJUkjUDJHNiJGJUYl</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L41" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">EE0:=evalm(E0+h2R*Rm11-h2S*S1m1+h3R*R01-h3S*S10+h4R*R11-h4S*S11+h5R*R21+h5S*S12+U1*E1+U2*E2+V1*H1+V2*H2+W1*E1c+W2*E2c+zeta*E0c);
EE1:=evalm(E1+h1S*S1m1+3*h2S*S10+2*h3S*S11+h4S*S12+u11*H1+u21*H2+v11*E1c+v21*E2c+w1*E0c);
EE2:=evalm(E2+h1R*Rm11+3*h2R*R01+2*h3R*R11+h4R*R21+u12*H1+u22*H2+v12*E1c+v22*E2c+w2*E0c);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkRUUwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXRlctRlg2LS1GZW42KC1GaG42JFErJnVtaW51czA7MUYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0Znby1GWDYtRlotRmVuNigtRmhuNiRGZG9GOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZpb0ZaRlpGWkZaRlpGW29GXm9GYG8tRlg2LUZaRlpGWkZgcEZgcEZaRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZlcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zgci8lJmZyYW1lR0Zgci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXXIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaHNGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkRUUwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXRlctRlg2LS1GZW42KC1GaG42JFErJnVtaW51czA7MUYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0Znby1GWDYtRlotRmVuNigtRmhuNiRGZG9GOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZpb0ZaRlpGWkZaRlpGW29GXm9GYG8tRlg2LUZaRlpGWkZgcEZgcEZaRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZlcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zgci8lJmZyYW1lR0Zgci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXXJGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmNz</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkRUUxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi0tRmVuNigtRmhuNiRGZG9GOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWi1GZW42KC1GaG42JFErJnVtaW51czA7MUYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGW29GXm9GYG9GV0ZXLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRIjJGJ0Y5RltvRl5vRmBvRmJvRmVvRl9wRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRl9wRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlci8lJmZyYW1lR0Zlci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGXXRGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkRUUxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi0tRmVuNigtRmhuNiRGZG9GOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWi1GZW42KC1GaG42JFErJnVtaW51czA7MUYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGW29GXm9GYG9GV0ZXLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRIjJGJ0Y5RltvRl5vRmBvRmJvRmVvRl9wRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRl9wRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlci8lJmZyYW1lR0Zlci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnJGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmhz</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkRUUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUYsNiVRI1AyRidGL0YyLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zcby8lK2dyb3VwYWxpZ25HRlxvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmNvLUZlbjYoLUYsNiVRJFExMkYnRi9GMkZqbkZdb0Zfb0Zhb0Zkby1GZW42KC1JI21uR0YkNiRRIjBGJ0Y5RmpuRl1vRl9vRmFvRmRvRltwRltwRltwRltwRltwRmpuRl1vRl9vLUZYNi0tRmVuNigtRl5wNiRRKyZ1bWludXMwOzFGJ0Y5RmpuRl1vRl9vRmFvRmRvRlpGW3BGW3BGW3BGW3BGW3BGW3BGam5GXW9GX28tRlg2LUZbcC1GZW42KC1GXnA2JFErJnVtaW51czA7NkYnRjlGam5GXW9GX29GYW9GZG9GW3AtRmVuNigtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3FGaG9GOUZqbkZdb0Zfb0Zhb0Zkby1GZW42KC1GIzYmLUZecDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmRyRmhvRjlGam5GXW9GX29GYW9GZG9GW3BGW3BGW3BGam5GXW9GX28tRlg2LUZbcEZbcEZbcEZbcEZbcEZbcEZbcEZbcEZqbkZdb0Zfby1GWDYtRltwRltwRmNwRltwRltwRl9xRltwRltwRmpuRl1vRl9vLUZYNi1GW3BGW3BGW3BGY3AtRmVuNihGXXJGam5GXW9GX29GYW9GZG9GW3BGW3BGW3BGam5GXW9GX28tRlg2LUZbcEZbcEZbcEZbcEZbcC1GZW42KC1GXnA2JFEiNkYnRjlGam5GXW9GX29GYW9GZG8tRmVuNigtRiM2JUZjcUZnbkY5RmpuRl1vRl9vRmFvRmRvRl9xRmpuRl1vRl9vLUZYNi1GW3BGW3BGW3BGW3BGW3BGW3AtRmVuNigtRl5wNiRGY29GOUZqbkZdb0Zfb0Zhb0Zkb0Zlc0ZqbkZdb0Zfby8lJmFsaWduR1ElYXhpc0YnL0Zbb1EpYmFzZWxpbmVGJy9GXm9RJ2NlbnRlckYnL0Zgb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZcdS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZndS8lJmZyYW1lR0ZndS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZHUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGX3dGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFRTJHRihLSSdtYXRyaXhHRiU2IzcqNypJI1AyR0YoSSRRMTJHRigiIiFGNUY1RjVGNUY1NyohIiJGM0Y1RjVGNUY1RjVGNTcqRjUhIidGNSwkRjRGNywkKiYiIiMiIiJGNEY+Rj5GNUY1RjU3KkY1RjVGNUY1RjVGNUY1RjU3KkY1RjVGN0Y1RjVGOkY1RjU3KkY1RjVGNUY3Rj1GNUY1RjU3KkY1RjVGNUY1RjUiIicsJEYzRjdGOjcqRjVGNUY1RjVGNUY1Rj5GRFEocHByaW50MEYoNyM9Rig2JDtGPiIiKUZKRVxbbFtvNiQiIigiIiZGNTYkRktGPUY1NiRGPkY9RjQ2JEZLRktGRDYkRkNGPkY1NiRGS0Y+RjU2JEY9RktGNTYkRksiIiRGNTYkRk4iIiVGNTYkRj1GQ0Y1NiRGV0ZLRjU2JEZZRk5GNTYkRk9GPkY1NiRGQ0ZLRjU2JEY9RldGNTYkRldGPkY1NiRGWUZDRjU2JEZPRkNGOjYkRk5GQ0ZDNiRGQ0ZXRjU2JEZORldGNTYkRj5GT0Y1NiRGV0ZDRjU2JEZXRldGNTYkRk5GPkY1NiRGPUZPRjU2JEZDRk5GNTYkRktGTkY+NiRGV0ZPRjs2JEZPRk9GNTYkRk9GPUY1NiRGQ0Y9RjU2JEZORk5GRDYkRj1GTkY1NiRGPkZORjU2JEZXRj1GOTYkRj1GWUY1NiRGV0ZORjU2JEY9Rj1GMzYkRk9GS0Y1NiRGWUZZRjU2JEZDRk9GPTYkRk5GPUY1NiRGT0ZORjU2JEZLRllGNTYkRj1GPkY3NiRGWUY9RjU2JEZPRllGNTYkRk5GS0Y6NiRGPkZXRjU2JEY+RktGNTYkRllGT0Y1NiRGWUY+RjU2JEZZRldGNTYkRkNGQ0Y1NiRGT0ZXRjc2JEY+RllGNTYkRktGQ0Y1NiRGPkZDRjU2JEY+Rj5GMzYkRkNGWUY3NiRGWUZLRjU2JEZXRllGOjYkRktGT0Y1</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L84" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L42" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">tt12:=simplify(evalm(EE1.EE2-EE2.EE1+EE0-p1*EE1-p2*EE2)):
tt01:=simplify(evalm(EE0.EE1-EE1.EE0-P1*EE0-Q11*EE1-Q21*EE2)):
tt02:=simplify(evalm(EE0.EE2-EE2.EE0-P2*EE0-Q12*EE1-Q22*EE2)):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L87" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">dg:=1: showdeg(tt12,-2+dg); showdeg(tt01,-3+dg); showdeg(tt02,-3+dg);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIiYiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L92" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">dg:=2: showdeg(tt12,-2+dg); showdeg(tt01,-3+dg); showdeg(tt02,-3+dg);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiJGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiNGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiRGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiVGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiZGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIidGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIihGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIilGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIigiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L122" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">dg:=3: showdeg(tt12,-2+dg); showdeg(tt01,-3+dg); showdeg(tt02,-3+dg);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiJGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiNGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiRGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiVGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiZGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIidGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIihGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIilGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiJGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiNGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiRGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiVGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiZGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIidGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIihGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIilGIyIiIQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L123" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">dg:=4: showdeg(tt12,-2+dg); showdeg(tt01,-3+dg); showdeg(tt02,-3+dg);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIikiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L124" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">dg:=5: showdeg(tt12,-2+dg); showdeg(tt01,-3+dg); showdeg(tt02,-3+dg);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIikiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L125" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">dg:=6: showdeg(tt12,-2+dg); showdeg(tt01,-3+dg); showdeg(tt02,-3+dg);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIikiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L126" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L100" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">eta:=Vector(8,[eta8,eta7,eta6,eta5,eta4,eta3,eta2,eta1]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2Ji1JJG10ZEdGJDYoLUkjbWlHRiQ2J1EnJmV0YTs4RicvJSdpdGFsaWNHUSV0cnVlRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSS8lK2dyb3VwYWxpZ25HRkkvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGUEZHRkpGTC1GMjYmLUY1NigtRjg2J1EnJmV0YTs3RidGO0Y+RkFGREZHRkpGTEZORlFGR0ZKRkwtRjI2Ji1GNTYoLUY4NidRJyZldGE7NkYnRjtGPkZBRkRGR0ZKRkxGTkZRRkdGSkZMLUYyNiYtRjU2KC1GODYnUScmZXRhOzVGJ0Y7Rj5GQUZERkdGSkZMRk5GUUZHRkpGTC1GMjYmLUY1NigtRjg2J1EnJmV0YTs0RidGO0Y+RkFGREZHRkpGTEZORlFGR0ZKRkwtRjI2Ji1GNTYoLUY4NidRJyZldGE7M0YnRjtGPkZBRkRGR0ZKRkxGTkZRRkdGSkZMLUYyNiYtRjU2KC1GODYnUScmZXRhOzJGJ0Y7Rj5GQUZERkdGSkZMRk5GUUZHRkpGTC1GMjYmLUY1NigtRjg2J1EnJmV0YTsxRidGO0Y+RkFGREZHRkpGTEZORlFGR0ZKRkwvJSZhbGlnbkdRJWF4aXNGJy9GSFEpYmFzZWxpbmVGJy9GS1EnY2VudGVyRicvRk1RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Y9LyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZDLyUtZXF1YWxjb2x1bW5zR0ZDLyUtZGlzcGxheXN0eWxlR0ZDLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyRj5GQS9GRVEnbm9ybWFsRicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L113" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">ZZ1:=evalm(Z1*eta+EE1.eta);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkWloxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUYjNiYtRiw2JVEjWjFGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZgby1GLDYlUScmZXRhOzhGJ0YvRjJGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZ28vJStncm91cGFsaWduR0Znby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZecC1GZW42KC1GIzYmRmluRlxvLUYsNiVRJyZldGE7N0YnRi9GMkY5RmVvRmhvRmpvRlxwRl9wLUZlbjYoLUYjNiYtRiM2JkZpbkZcby1GLDYlUScmZXRhOzZGJ0YvRjJGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXFGYm9GOUZlb0Zob0Zqb0ZccEZfcC1GZW42KC1GIzYmLUYjNiZGaW5GXG8tRiw2JVEnJmV0YTs1RidGL0YyRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZkcUZmcUZlcEY5RmVvRmhvRmpvRlxwRl9wLUZlbjYoLUYjNiZGaW5GXG8tRiw2JVEnJmV0YTs0RidGL0YyRjlGZW9GaG9Gam9GXHBGX3AtRmVuNigtRiM2JkZpbkZcby1GLDYlUScmZXRhOzNGJ0YvRjJGOUZlb0Zob0Zqb0ZccEZfcC1GZW42KC1GIzYoLUYjNiZGaW5GXG8tRiw2JVEnJmV0YTsyRidGL0YyRjlGYHJGZ3JGYXEtRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5RlxvRl1yRjlGOUZlb0Zob0Zqb0ZccEZfcC1GZW42KC1GIzYmLUYjNiZGaW5GXG8tRiw2JVEnJmV0YTsxRidGL0YyRjlGYHJGXnNGOUZlb0Zob0Zqb0ZccEZfcEZlb0Zob0Zqby8lJmFsaWduR1ElYXhpc0YnL0Zmb1EpYmFzZWxpbmVGJy9GaW9RJ2NlbnRlckYnL0ZbcFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZmdS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zhdi8lJmZyYW1lR0Zhdi8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnYvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMV1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaXdGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkWloxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYjLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUYjNiUtRiw2JVEjWjFGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZgby1GLDYlUScmZXRhOzhGJ0YvRjIvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmdvLyUrZ3JvdXBhbGlnbkdGZ28vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGXnAtRmVuNigtRiM2JUZpbkZcby1GLDYlUScmZXRhOzdGJ0YvRjJGZW9GaG9Gam9GXHBGX3AtRmVuNigtRiM2JS1GIzYlRmluRlxvLUYsNiVRJyZldGE7NkYnRi9GMi1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXFGYm9GZW9GaG9Gam9GXHBGX3AtRmVuNigtRiM2JS1GIzYlRmluRlxvLUYsNiVRJyZldGE7NUYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmRxRmZxRmVwRmVvRmhvRmpvRlxwRl9wLUZlbjYoLUYjNiVGaW5GXG8tRiw2JVEnJmV0YTs0RidGL0YyRmVvRmhvRmpvRlxwRl9wLUZlbjYoLUYjNiVGaW5GXG8tRiw2JVEnJmV0YTszRidGL0YyRmVvRmhvRmpvRlxwRl9wLUZlbjYoLUYjNictRiM2JUZpbkZcby1GLDYlUScmZXRhOzJGJ0YvRjJGYHJGZ3JGYXEtRiM2JS1JI21uR0YkNiRRIjJGJ0Y5RlxvRl1yRmVvRmhvRmpvRlxwRl9wLUZlbjYoLUYjNiUtRiM2JUZpbkZcby1GLDYlUScmZXRhOzFGJ0YvRjJGYHJGXnNGZW9GaG9Gam9GXHBGX3BGZW9GaG9Gam8vJSZhbGlnbkdRJWF4aXNGJy9GZm9RKWJhc2VsaW5lRicvRmlvUSdjZW50ZXJGJy9GW3BRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZnUvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYXYvJSZmcmFtZUdGYXYvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl52RjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsxXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zkdw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L114" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">ZZ2:=evalm(Z2*eta+EE2.eta);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkWloyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUYjNigtRiM2Ji1GLDYlUSNQMkYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJvLUYsNiVRJyZldGE7OEYnRi9GMkY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbcC1GIzYmLUYsNiVRJFExMkYnRi9GMkZeby1GLDYlUScmZXRhOzdGJ0YvRjJGOUZnby1GIzYmLUYsNiVRI1oyRidGL0YyRl5vRmRvRjlGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXHEvJStncm91cGFsaWduR0ZccS8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZjcS1GZW42KC1GIzYoLUYjNiZGW29GXm9GYnBGOUZnby1GIzYmRmdwRl5vRmJwRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccEZkb0Y5RmpwRl1xRl9xRmFxRmRxLUZlbjYoLUYjNiotRiM2KC1JI21uR0YkNiRRIjJGJ0Y5Rl5vRl9wRl5vLUYsNiVRJyZldGE7NEYnRi9GMkY5Rl5yLUYjNiZGX3BGXm8tRiw2JVEnJmV0YTs1RidGL0YyRjlGZ28tRiM2JkZncEZeby1GLDYlUScmZXRhOzZGJ0YvRjJGOUZeci1GIzYmLUZocjYkUSI2RidGOUZeb0ZicEY5RjlGanBGXXFGX3FGYXFGZHEtRmVuNigtRiM2JkZncEZeb0Zgc0Y5RmpwRl1xRl9xRmFxRmRxLUZlbjYoLUYjNiktRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYjNiZGX3BGXm8tRiw2JVEnJmV0YTszRidGL0YyRjlGZ28tRiM2JkZncEZeb0Zbc0Y5Rl5yRmVzRjlGanBGXXFGX3FGYXFGZHEtRmVuNigtRiM2KC1GIzYmRmdwRl5vRmp0RjlGZ28tRiM2JkZnckZeb0Zbc0Y5Rl5yRmBzRjlGanBGXXFGX3FGYXFGZHEtRmVuNigtRiM2K0ZldC1GIzYmRltvRl5vLUYsNiVRJyZldGE7MkYnRi9GMkY5Rl5yLUYjNiZGX3BGXm8tRiw2JVEnJmV0YTsxRidGL0YyRjlGZ28tRiM2JkZncEZeb0ZddkY5RmdvLUYjNiZGanNGXm9GanRGOUY5RmpwRl1xRl9xRmFxRmRxLUZlbjYoLUYjNilGZXQtRiM2JkZbb0Zeb0ZidkY5RmdvLUYjNiZGZ3BGXm9GYnZGOUZnb0ZddkY5RmpwRl1xRl9xRmFxRmRxRmpwRl1xRl9xLyUmYWxpZ25HUSVheGlzRicvRltxUSliYXNlbGluZUYnL0ZecVEnY2VudGVyRicvRmBxUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl54LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRml4LyUmZnJhbWVHRml4LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZmeC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsxXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZhekY5">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L115" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">ss:=solve({ZZ1[8],ZZ2[8]}, {eta2, eta3});</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjc3NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRiM2Ji1GLDYlUScmZXRhOzJGJ0YvRjItRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiYtRiM2Ji1GLDYlUSNQMkYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFvLUYsNiVRJyZldGE7MUYnRi9GMkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5Gam8tRiM2Ji1GLDYlUSNaMkYnRi9GMkZdb0Zjb0Y5RjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmBvL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JVEnJmV0YTszRidGL0YyRlktRiM2Ji1GLDYlUSNaMUYnRi9GMkZdb0Zjb0Y5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNzc0dGKDwkL0klZXRhMkdGKCwmKiZJI1AyR0YoIiIiSSVldGExR0YoRjRGNComSSNaMkdGKEY0RjVGNCEiIi9JJWV0YTNHRigqJkkjWjFHRihGNEY1RjQ3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L116" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">simplify(subs(ss,ZZ1[6]));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEjWjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtbkdGJDYkUSIyRicvRjZRJ25vcm1hbEYnLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y8LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZHLyUpc3RyZXRjaHlHRkcvJSpzeW1tZXRyaWNHRkcvJShsYXJnZW9wR0ZHLyUubW92YWJsZWxpbWl0c0dGRy8lJ2FjY2VudEdGRy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlYtRi82JVEnJmV0YTsxRidGMkY1Rjw=">KiYpSSNaMUc2IiIiIyIiIkklZXRhMUdGJUYn</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L117" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">simplify(subs(ss,ZZ2[7]));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21pR0YkNiVRJyZldGE7MUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlUtSShtZmVuY2VkR0YkNiQtRiM2LC1JJW1zdXBHRiQ2JS1GSTYlUSNQMkYnRkxGTy1JI21uR0YkNiRRIjJGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYoRlxvRlFGaW5GUS1GSTYlUSNaMkYnRkxGT0YvLUYsNi1RJyZwbHVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRmduNiVGaG9GXG9GYG9GW3AtRkk2JVEkUTEyRidGTEZPRmNvLUYjNiYtRl1vNiRRIjZGJ0YvRlEtRkk2JVEjWjFGJ0ZMRk9GL0YvRi9GL0Yv">LCQqJkklZXRhMUc2IiIiIiwsKiQpSSNQMkdGJSIiI0YmRiYqKEYrRiZGKkYmSSNaMkdGJUYmISIiKiQpRi1GK0YmRiZJJFExMkdGJUYmKiYiIidGJkkjWjFHRiVGJkYuRiZGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L118" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L129" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">evalm(EE1.EE2-EE2.EE1+EE0-P2*EE1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam5GOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmFw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L119" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">evalm(EE0.EE2-EE2.EE0-P2*EE0-Q12*EE1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam5GOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmFw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L120" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">evalm(EE0.EE1-EE1.EE0);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam5GOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmFw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L121" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L130" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">H:=evalm(5*H1+4*H2+a2*E2c);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L138" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">evalm(H.EE1-EE1.H+6*EE1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam5GOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmFw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L139" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">evalm(H.EE0-EE0.H+9*EE0-a2*EE1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam5GOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmFw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L140" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">HH:=evalm(H.EE2-EE2.H+3*EE2-(a2+3*P2)/9*H);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L141" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">subs({a2=3*P2/5, Q12=-P2^2/25},evalm(HH));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam5GOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmFw</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L142" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Case_I_2.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2018" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1200" rtablesize="10" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" errorcursor="false" labelling="true" screenheight="25" prompt="sl3 &gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L1" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart: with(LinearAlgebra): with(DifferentialGeometry): with(LieAlgebras):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Basis A1, ..., A8 in sl(3)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A1:=Matrix(3,3): A1[1,3]:=1: evalm(A1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0LUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRj5GQUZDLUYyNihGNEY0RjRGPkZBRkNGTi8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiFGMSIiIjclRjFGMUYxRjNRKHBwcmludDBGKDcjPUYoNiQ7RjIiIiRGOEVcW2wqNiRGMkY5RjI2JEYyIiIjRjE2JEY9RjlGMTYkRjlGMkYxNiRGMkYyRjE2JEY5Rj1GMTYkRj1GPUYxNiRGPUYyRjE2JEY5RjlGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A2:=Matrix(3,3): A2[1,2]:=1: evalm(A2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGRy1GNTYoLUY4NiRGR0Y7Rj5GQUZDRkVGSEY0Rj5GQUZDLUYyNihGNEY0RjRGPkZBRkNGTi8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiEiIiJGMTclRjFGMUYxRjNRKHBwcmludDBGKDcjPUYoNiQ7RjIiIiRGOEVcW2wqNiRGMkY5RjE2JEYyIiIjRjI2JEY9RjlGMTYkRjlGMkYxNiRGMkYyRjE2JEY5Rj1GMTYkRj1GPUYxNiRGPUYyRjE2JEY5RjlGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L7" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A3:=Matrix(3,3): A3[2,3]:=1: evalm(A3);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkMtRjI2KEY0RjQtRjU2KC1GODYkRkdGO0Y+RkFGQ0ZFRkhGPkZBRkNGMS8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiFGMUYxNyVGMUYxIiIiRjBRKHBwcmludDBGKDcjPUYoNiQ7RjMiIiRGOEVcW2wqNiRGM0Y5RjE2JEYzIiIjRjE2JEY9RjlGMzYkRjlGM0YxNiRGM0YzRjE2JEY5Rj1GMTYkRj1GPUYxNiRGPUYzRjE2JEY5RjlGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L8" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A4:=Matrix(3,3): A4[1,1]:=1: A4[2,2]:=-1: evalm(A4);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR0Y6LyUrY29sdW1uc3BhbkdGOi1GNTYoLUY4NiRRIjBGJ0Y7Rj5GQUZDRkVGR0ZJRj5GQUZDLUYyNihGSS1GNTYoLUY4NiRRKyZ1bWludXMwOzFGJ0Y7Rj5GQUZDRkVGR0ZJRj5GQUZDLUYyNihGSUZJRklGPkZBRkMvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX28vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGam8vJSZmcmFtZUdGam8vJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR1EmZmFsc2VGJy8lLWVxdWFsY29sdW1uc0dGZHAvJS1kaXNwbGF5c3R5bGVHRmRwLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmdvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZkcEY7RjsvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZjcQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiIiIiFGMjclRjIhIiJGMjclRjJGMkYyUShwcHJpbnQwRig3Iz1GKDYkO0YxIiIkRjpFXFtsKjYkRjFGO0YyNiRGMSIiI0YyNiRGP0Y7RjI2JEY7RjFGMjYkRjFGMUYxNiRGO0Y/RjI2JEY/Rj9GNDYkRj9GMUYyNiRGO0Y7RjI=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L9" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A5:=Matrix(3,3): A5[2,2]:=1: A5[3,3]:=-1: evalm(A5);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkMtRjI2KEY0LUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRjRGPkZBRkMtRjI2KEY0RjQtRjU2KC1GODYkUSsmdW1pbnVzMDsxRidGO0Y+RkFGQ0ZFRkhGPkZBRkMvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX28vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGam8vJSZmcmFtZUdGam8vJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR1EmZmFsc2VGJy8lLWVxdWFsY29sdW1uc0dGZHAvJS1kaXNwbGF5c3R5bGVHRmRwLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmdvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZkcEY7RjsvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZjcQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiFGMUYxNyVGMSIiIkYxNyVGMUYxISIiUShwcHJpbnQwRig3Iz1GKDYkO0YzIiIkRjpFXFtsKjYkRjNGO0YxNiRGMyIiI0YxNiRGP0Y7RjE2JEY7RjNGMTYkRjNGM0YxNiRGO0Y/RjE2JEY/Rj9GMzYkRj9GM0YxNiRGO0Y7RjU=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L10" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A6:=Matrix(3,3): A6[3,2]:=1: evalm(A6);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkNGMS1GMjYoRjQtRjU2KC1GODYkRkdGO0Y+RkFGQ0ZFRkhGNEY+RkFGQy8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiFGMUYxRjA3JUYxIiIiRjFRKHBwcmludDBGKDcjPUYoNiQ7RjMiIiRGOEVcW2wqNiRGM0Y5RjE2JEYzIiIjRjE2JEY9RjlGMTYkRjlGM0YxNiRGM0YzRjE2JEY5Rj1GMzYkRj1GPUYxNiRGPUYzRjE2JEY5RjlGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L11" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A7:=Matrix(3,3): A7[2,1]:=1: evalm(A7);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkMtRjI2KC1GNTYoLUY4NiRGR0Y7Rj5GQUZDRkVGSEY0RjRGPkZBRkNGMS8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiFGMUYxNyUiIiJGMUYxRjBRKHBwcmludDBGKDcjPUYoNiQ7RjMiIiRGOEVcW2wqNiRGM0Y5RjE2JEYzIiIjRjE2JEY9RjlGMTYkRjlGM0YxNiRGM0YzRjE2JEY5Rj1GMTYkRj1GPUYxNiRGPUYzRjM2JEY5RjlGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L12" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A8:=Matrix(3,3): A8[3,1]:=1: evalm(A8);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkNGMS1GMjYoLUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRjRGNEY+RkFGQy8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzclNyUiIiFGMUYxRjA3JSIiIkYxRjFRKHBwcmludDBGKDcjPUYoNiQ7RjMiIiRGOEVcW2wqNiRGM0Y5RjE2JEYzIiIjRjE2JEY9RjlGMTYkRjlGM0YzNiRGM0YzRjE2JEY5Rj1GMTYkRj1GPUYxNiRGPUYzRjE2JEY5RjlGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">L := LieAlgebraData([A1,A2,A3,A4,A5,A6,A7,A8], sl3);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJMR0YoNzcvNyRJI2UxRzYjL0knX2xvY2FsR0YmSTBfbjEzMDMxNjY4MDI5MTJHRihJI2U0RzYjL0Y0STBfbjEzMDMxNjY4MDMxMDRHRigsJEYxISIiLzckRjFJI2U1RzYjL0Y0STBfbjEzMDMxNjY4MDMxNjhHRihGOi83JEYxSSNlNkc2Iy9GNEkwX24xMzAzMTY2ODAzMjMyR0YoSSNlMkc2Iy9GNEkwX24xMzAzMTY2ODAyOTc2R0YoLzckRjFJI2U3RzYjL0Y0STBfbjEzMDMxNjY4MDMyOTZHRigsJEkjZTNHNiMvRjRJMF9uMTMwMzE2NjgwMzA0MEdGKEY7LzckRjFJI2U4RzYjL0Y0STBfbjEzMDMxNjY4MDMzNjBHRigsJkY2IiIiRj5GaG4vNyRGSEZTRjEvNyRGSEY2LCRGSCEiIy83JEZIRj5GSC83JEZIRk5GNi83JEZIRlksJEZERjsvNyRGU0Y2RlMvNyRGU0Y+LCRGU0Zeby83JEZTRkRGPi83JEZTRllGTi83JEY2RkRGRC83JEY2Rk4sJEZORl5vLzckRjZGWSwkRllGOy83JEY+RkQsJEZERl5vLzckRj5GTkZOLzckRj5GWUZmcC83JEZERk5GWTcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihJJHNsM0dGKDckIiIpPUYoSSZmYWxzZUdGJkVcW2whNzg3JDclRmhuIiIlRmhuRjs3JDclRmhuIiImRmhuRjs3JDclRmhuIiInIiIjRmhuNyQ3JUZobiIiKCIiJEY7NyQ3JUZobkZpcUZgckZobjckNyVGaG5GaXFGY3JGaG43JDclRmdyRltzRmhuRmhuNyQ3JUZnckZgckZnckZebzckNyVGZ3JGY3JGZ3JGaG43JDclRmdyRmpyRmByRmhuNyQ3JUZnckZpcUZmckY7NyQ3JUZbc0ZgckZbc0ZobjckNyVGW3NGY3JGW3NGXm83JDclRltzRmZyRmNyRmhuNyQ3JUZbc0ZpcUZqckZobjckNyVGYHJGZnJGZnJGaG43JDclRmByRmpyRmpyRl5vNyQ3JUZgckZpcUZpcUY7NyQ3JUZjckZmckZmckZebzckNyVGY3JGanJGanJGaG43JDclRmNyRmlxRmlxRjs3JDclRmZyRmpyRmlxRmhu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L28" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">DGsetup(L);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVExTGllfmFsZ2VicmE6fnNsM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">STFMaWV+YWxnZWJyYTp+c2wzRzYi</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L29" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">sl3adj:=Adjoint();</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdzbDNhZGpHRig3Ki1JJ1JUQUJMRUdGKDYlIjVBa0h3b1BYblc9LUknTUFUUklYR0YoNiM3KjcqLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGOEY4LUY5NiNRKyZ1bWludXMwOzFGKEY/RjhGOEY4NypGOEY4RjhGOEY4LUY5NiNRIjFGKEY4Rjg3KkY4RjhGOEY4RjhGOEY/Rjg3KkY4RjhGOEY4RjhGOEY4RkNGRzcqRjhGOEY4RjhGOEY4RjhGOEZIRkhJJ01hdHJpeEdGJS1GMDYlIjVVbEh3b1BYblc9LUY0NiM3KjcqRjhGOEZDRjhGOEY4RjhGODcqRjhGOEY4LUY5NiNRKyZ1bWludXMwOzJGKEZDRjhGOEY4Rkg3KkY4RjhGOEY4RjhGOEZDRjhGSDcqRjhGOEY4RjhGOEY4RjhGP0ZIRkhGSS1GMDYlIjVpbUh3b1BYblc9LUY0NiM3KjcqRjhGP0Y4RjhGOEY4RjhGOEZINypGOEY4RjhGQ0ZSRjhGOEY4RkhGQkZIRkdGSEZJLUYwNiUiNSN5J0h3b1BYblc9LUY0NiM3KjcqRkNGOEY4RjhGOEY4RjhGODcqRjgtRjk2I1EiMkYoRjhGOEY4RjhGOEY4NypGOEY4Rj9GOEY4RjhGOEY4RkhGSEZCNypGOEY4RjhGOEY4RjhGUkY4RlZGSS1GMDYlIjUtcEh3b1BYblc9LUY0NiM3KkZfb0ZnbjcqRjhGOEZhb0Y4RjhGOEY4RjhGSEZINypGOEY4RjhGOEY4RlJGOEY4RlVGVkZJLUYwNiUiNUFxSHdvUFhuVz0tRjQ2IzcqRkg3KkY/RjhGOEY4RjhGOEY4RjhGSEZIRmRvNypGOEY4RjhGP0Zhb0Y4RjhGOEZIRlVGSS1GMDYlIjVVckh3b1BYblc9LUY0NiM3KkZIRkhGX29GZ25GSEZINypGOEY4RjhGYW9GP0Y4RjhGODcqRjhGOEY4RjhGOEY/RjhGOEZJLUYwNiUiNWlzSHdvUFhuVz0tRjQ2IzcqRkhGSEZIRmRwRmRwNypGOEZDRjhGOEY4RjhGOEY4RmRvNypGOEY4RjhGQ0ZDRjhGOEY4Rkk3IzcqLUZJNiMvSSQlaWRHRihGMi1GSTYjL0ZbckZMLUZJNiMvRltyRlktRkk2Iy9GW3JGW28tRkk2Iy9GW3JGaG8tRkk2Iy9GW3JGYHAtRkk2Iy9GW3JGaHAtRkk2Iy9GW3JGYHE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14" drawlabel="true">
<Input><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L30" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Basis of the adjoint representation:</Text-field><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">E0:=sl3adj[8]; E1:=sl3adj[7]; E2:=sl3adj[6]; </Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNFMEdGKC1JJ1JUQUJMRUdGKDYlIjVpc0h3b1BYblc9LUknTUFUUklYR0YoNiM3KjcqLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGN0Y3RjdGN0Y3RjdGN0Y2RjY3Ki1GODYjUSsmdW1pbnVzMDsxRihGN0Y3RjdGN0Y3RjdGN0Y+NypGNy1GODYjUSIxRihGN0Y3RjdGN0Y3Rjc3KkY3RjdGP0Y3RjdGN0Y3Rjc3KkY3RjdGN0ZDRkNGN0Y3RjdJJ01hdHJpeEdGJTcjLUZINiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNFMUdGKC1JJ1JUQUJMRUdGKDYlIjVVckh3b1BYblc9LUknTUFUUklYR0YoNiM3KjcqLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGN0Y3RjdGN0Y3RjdGN0Y2NyotRjg2I1EiMUYoRjdGN0Y3RjdGN0Y3Rjc3KkY3LUY4NiNRKyZ1bWludXMwOzFGKEY3RjdGN0Y3RjdGN0Y2RjY3KkY3RjdGNy1GODYjUSIyRihGQ0Y3RjdGNzcqRjdGN0Y3RjdGN0ZDRjdGN0knTWF0cml4R0YlNyMtRks2Iy9JJCVpZEdGKEYx</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNFMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tSShtZmVuY2VkR0YkNigtRiw2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y8LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zgby8lK2dyb3VwYWxpZ25HRmBvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmdvRmduRmduRmduRmduRmduRmduRmduRl5vRmFvRmNvLUZlbjYtLUZobjYoLUZbbzYkUSsmdW1pbnVzMDsxRidGPEZeb0Zhb0Zjb0Zlb0Zob0ZnbkZnbkZnbkZnbkZnbkZnbkZnbkZeb0Zhb0Zjb0ZaRlotRmVuNi1GZ25GZ25GXHBGZ25GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNi1GZ25GZ25GZ25GXHAtRmhuNigtRltvNiRRIjJGJ0Y8Rl5vRmFvRmNvRmVvRmhvRmduRmduRmduRl5vRmFvRmNvRlotRmVuNi1GZ25GZ25GZ25GZ25GZ25GZ24tRmhuNigtRltvNiRGZ29GPEZeb0Zhb0Zjb0Zlb0Zob0ZnbkZeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJ2NlbnRlckYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjQvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zdci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zoci8lJmZyYW1lR0Zoci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZXIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmB0RjwtRlM2KC1GLDYmLUZYNjwtRmVuNi0tRmhuNigtRltvNiZGXW9GW3RGXnRGPEZeb0Zhb0Zjb0Zlb0Zob0ZhdUZhdUZhdUZhdUZhdUZhdUZhdUZeb0Zhb0Zjby1GZW42LS1GaG42KC1GLDYnLUY5Ni9RKiZ1bWludXMwO0YnRlt0Rl50RjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZfdi1GW282JkZnb0ZbdEZedEY8Rlt0Rl50RjxGXm9GYW9GY29GZW9GaG9GYXVGYXVGYXVGYXVGYXVGYXVGYXVGXm9GYW9GY29GX3VGX3UtRmVuNi1GYXVGYXVGZ3VGYXVGYXVGYXVGYXVGYXVGXm9GYW9GY28tRmVuNi1GYXVGYXVGYXVGZ3UtRmhuNigtRltvNiZGaXBGW3RGXnRGPEZeb0Zhb0Zjb0Zlb0Zob0ZhdUZhdUZhdUZeb0Zhb0Zjb0ZfdS1GZW42LUZhdUZhdUZhdUZhdUZhdUZhdS1GaG42KEZhdkZeb0Zhb0Zjb0Zlb0Zob0ZhdUZeb0Zhb0Zjb0ZgcUZjcS9GYm9GaHNGZ3FGaXFGW3JGXnJGYHJGY3JGZnJGaXJGW3NGXXNGYHNGYnNGZHNGZnNGaXNGW3RGXnRGPEZbdEZedEY8L0ZkdFEiW0YnL0ZndFEiXUYn">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNFMkdGKC1JJ1JUQUJMRUdGKDYlIjVBcUh3b1BYblc9LUknTUFUUklYR0YoNiM3KjcqLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGN0Y3RjdGN0Y3RjdGNzcqLUY4NiNRKyZ1bWludXMwOzFGKEY3RjdGN0Y3RjdGN0Y3RjZGNjcqRjdGN0Y/RjdGN0Y3RjdGNzcqRjdGN0Y3Rj8tRjg2I1EiMkYoRjdGN0Y3RjY3KkY3RjdGN0Y3RjdGNy1GODYjUSIxRihGN0knTWF0cml4R0YlNyMtRks2Iy9JJCVpZEdGKEYx</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L61" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">H1:=sl3adj[4]; H2:=sl3adj[5];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNIMUdGKC1JJ1JUQUJMRUdGKDYlIjUjeSdId29QWG5XPS1JJ01BVFJJWEdGKDYjNyo3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMUYoLUY4NiNRIjBGKEY+Rj5GPkY+Rj5GPjcqRj4tRjg2I1EiMkYoRj5GPkY+Rj5GPkY+NypGPkY+LUY4NiNRKyZ1bWludXMwOzFGKEY+Rj5GPkY+Rj43KkY+Rj5GPkY+Rj5GPkY+Rj5GSTcqRj5GPkY+Rj5GPkY3Rj5GPjcqRj5GPkY+Rj5GPkY+LUY4NiNRKyZ1bWludXMwOzJGKEY+NypGPkY+Rj5GPkY+Rj5GPkZGSSdNYXRyaXhHRiU3Iy1GUDYjL0kkJWlkR0YoRjE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNIMkdGKC1JJ1JUQUJMRUdGKDYlIjUtcEh3b1BYblc9LUknTUFUUklYR0YoNiM3KjcqLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIxRigtRjg2I1EiMEYoRj5GPkY+Rj5GPkY+NypGPi1GODYjUSsmdW1pbnVzMDsxRihGPkY+Rj5GPkY+Rj43KkY+Rj4tRjg2I1EiMkYoRj5GPkY+Rj5GPjcqRj5GPkY+Rj5GPkY+Rj5GPkZJNypGPkY+Rj5GPkY+LUY4NiNRKyZ1bWludXMwOzJGKEY+Rj43KkY+Rj5GPkY+Rj5GPkY3Rj43KkY+Rj5GPkY+Rj5GPkY+RkJJJ01hdHJpeEdGJTcjLUZQNiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L62" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">E0c:=sl3adj[1];  E1c:=sl3adj[2]; E2c:=sl3adj[3];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFMGNHRigtSSdSVEFCTEVHRig2JSI1QWtId29QWG5XPS1JJ01BVFJJWEdGKDYjNyo3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjdGNy1GODYjUSsmdW1pbnVzMDsxRihGPkY3RjdGNzcqRjdGN0Y3RjdGNy1GODYjUSIxRihGN0Y3NypGN0Y3RjdGN0Y3RjdGPkY3NypGN0Y3RjdGN0Y3RjdGN0ZCRkY3KkY3RjdGN0Y3RjdGN0Y3RjdGR0ZHSSdNYXRyaXhHRiU3Iy1GSDYjL0kkJWlkR0YoRjE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFMWNHRigtSSdSVEFCTEVHRig2JSI1VWxId29QWG5XPS1JJ01BVFJJWEdGKDYjNyo3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjctRjg2I1EiMUYoRjdGN0Y3RjdGNzcqRjdGN0Y3LUY4NiNRKyZ1bWludXMwOzJGKEY+RjdGN0Y3NypGN0Y3RjdGN0Y3RjdGN0Y3NypGN0Y3RjdGN0Y3RjdGPkY3RkU3KkY3RjdGN0Y3RjdGN0Y3LUY4NiNRKyZ1bWludXMwOzFGKEZFRkVJJ01hdHJpeEdGJTcjLUZLNiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSRFMmNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUkobWZlbmNlZEdGJDYoLUYsNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGPC8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GW282JFErJnVtaW51czA7MUYnRjxGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNi1GZ25GZ25GZ25GZ25GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNi1GZ25GZ25GZ24tRmhuNigtRltvNiRGZ29GPEZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GW282JFErJnVtaW51czA7MkYnRjxGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GXm9GYW9GY29GX3AtRmVuNi1GZ25GZ25GZ25GZ25GZ25GY3BGZ25GZ25GXm9GYW9GY29GX3AtRmVuNi1GZ25GZ25GZ25GZ25GZ25GZ25GZ25GY3BGXm9GYW9GY29GX3AvJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSdjZW50ZXJGJy9GZG9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Y0LyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXXIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGaHIvJSZmcmFtZUdGaHIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmVyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZgdEY8LUZTNigtRiw2Ji1GWDY8LUZlbjYtLUZobjYoLUZbbzYmRl1vRlt0Rl50RjxGXm9GYW9GY29GZW9GaG8tRmhuNigtRiw2Jy1GOTYvUSomdW1pbnVzMDtGJ0ZbdEZedEY8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGXXYtRltvNiZGZ29GW3RGXnRGPEZbdEZedEY8Rl5vRmFvRmNvRmVvRmhvRmF1RmF1RmF1RmF1RmF1RmF1Rl5vRmFvRmNvLUZlbjYtRmF1RmF1RmF1RmF1RmF1RmF1RmF1RmF1Rl5vRmFvRmNvLUZlbjYtRmF1RmF1RmF1LUZobjYoRl92Rl5vRmFvRmNvRmVvRmhvLUZobjYoLUYsNidGaXUtRltvNiZRIjJGJ0ZbdEZedEY8Rlt0Rl50RjxGXm9GYW9GY29GZW9GaG9GYXVGYXVGYXVGXm9GYW9GY29GYXYtRmVuNi1GYXVGYXVGYXVGYXVGYXVGZXZGYXVGYXVGXm9GYW9GY29GYXYtRmVuNi1GYXVGYXVGYXVGYXVGYXVGYXVGYXVGZXZGXm9GYW9GY29GYXZGYHFGY3EvRmJvRmhzRmdxRmlxRltyRl5yRmByRmNyRmZyRmlyRltzRl1zRmBzRmJzRmRzRmZzRmlzRlt0Rl50RjxGW3RGXnRGPC9GZHRRIltGJy9GZ3RRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFMmNHRigtSSdSVEFCTEVHRig2JSI1aW1Id29QWG5XPS1JJ01BVFJJWEdGKDYjNyo3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoLUY4NiNRKyZ1bWludXMwOzFGKEY3RjdGN0Y3RjdGNzcqRjdGN0Y3RjdGN0Y3RjdGNzcqRjdGN0Y3LUY4NiNRIjFGKC1GODYjUSsmdW1pbnVzMDsyRihGN0Y3RjdGQTcqRjdGN0Y3RjdGN0ZDRjdGN0ZBNypGN0Y3RjdGN0Y3RjdGN0ZDRkFJJ01hdHJpeEdGJTcjLUZLNiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L58" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Basis of Gamma_{0,3}</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S12:=Matrix(8,8): S12[1,6]:=1: S12[3,8]:=-1: evalm(S12);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0LUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRjRGNEY+RkFGQy1GMjYtRjRGNEY0RjRGNEY0RjRGNEY+RkFGQy1GMjYtRjRGNEY0RjRGNEY0RjQtRjU2KC1GODYkUSsmdW1pbnVzMDsxRidGO0Y+RkFGQ0ZFRkhGPkZBRkNGTkZORk5GTkZOLyUmYWxpZ25HUSVheGlzRicvRj9RKWJhc2VsaW5lRicvRkJRJ2NlbnRlckYnL0ZEUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl9vLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmpvLyUmZnJhbWVHRmpvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmRwLyUtZGlzcGxheXN0eWxlR0ZkcC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Znby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGZHBGO0Y7L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGY3E=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMSIiIkYxRjE3KkYxRjFGMUYxRjFGMUYxRjE3KkYxRjFGMUYxRjFGMUYxISIiRjNGM0YzRjNGM1EocHByaW50MEYoNyM9Rig2JDtGMiIiKUY6RVxbbFtvNiRGOyIiJEYxNiQiIiciIiVGMTYkIiImRjJGMTYkRjJGPkYxNiRGQUZDRjE2JEY+RjtGNTYkRjtGQ0YxNiRGPkZBRjE2JEYyIiIjRjE2JEZBRjtGMTYkRjtGQEYxNiRGQ0Y+RjE2JEZBRj5GMTYkRkpGPkYxNiRGMkZARjI2JEZDRkNGMTYkRkNGSkYxNiRGQUYyRjE2JEZDIiIoRjE2JEY+RjJGMTYkRjtGQUYxNiRGMkY7RjE2JEZVRjtGMTYkRkpGQUYxNiRGMkZVRjE2JEZVRkpGMTYkRjJGMkYxNiRGVUYyRjE2JEZBRkFGMTYkRkBGQ0YxNiRGPkZVRjE2JEZDRjtGMTYkRkNGQUYxNiRGPkZDRjE2JEY+RkpGMTYkRkFGSkYxNiRGQEZVRjE2JEY7RlVGMTYkRkpGQ0YxNiRGVUZVRjE2JEZARkpGMTYkRkpGSkYxNiRGQEY+RjE2JEZDRkBGMTYkRlVGQEYxNiRGQUZARjE2JEZKRlVGMTYkRkpGMkYxNiRGMkZDRjE2JEY+RkBGMTYkRlVGPkYxNiRGVUZBRjE2JEZKRjtGMTYkRkBGMkYxNiRGO0YyRjE2JEZARjtGMTYkRj5GPkYxNiRGSkZARjE2JEZBRlVGMTYkRjJGQUYxNiRGQEZARjE2JEY7RjtGMTYkRjtGSkYxNiRGVUZDRjE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L22" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S11:=evalm(E2.S12-S12.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUzExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWkZaLUZlbjYoLUZobjYkRmRvRjlGW29GXm9GYG9GYm9GZW8tRmVuNigtRmhuNiRRKyZ1bWludXMwOzJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsxRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGW29GXm9GYG8tRlg2LUZaRlpGWkZaRlpGWkZnb0ZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZnb0Zbb0Zeb0Zgb0ZpcEZpcEZpcC8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlci8lJmZyYW1lR0Zlci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGXXRGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRTMTFHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiFGM0YzIiIiISIjRjNGM0YzNypGM0YzRjNGM0YzISIiRjNGMzcqRjNGM0YzRjNGM0YzRjRGMzcqRjNGM0YzRjNGM0YzRjNGMzcqRjNGM0YzRjNGM0YzRjNGNEY5RjlGOVEocHByaW50MEYoNyM9Rig2JDtGNCIiKUY/RVxbbFtvNiRGQCIiJEYzNiQiIiciIiVGMzYkIiImRjRGMzYkRjRGQ0YzNiRGRkZIRjM2JEZDRkBGMzYkRkBGSEYzNiRGQ0ZGRjM2JEY0IiIjRjM2JEZGRkBGMzYkRkBGRUYzNiRGSEZDRjM2JEZGRkNGMzYkRk9GQ0YzNiRGNEZFRjM2JEZIRkhGMzYkRkhGT0YzNiRGRkY0RjM2JEZIIiIoRjM2JEZDRjRGMzYkRkBGRkYzNiRGNEZARjM2JEZaRkBGMzYkRk9GRkYzNiRGNEZaRjM2JEZaRk9GMzYkRjRGNEYzNiRGWkY0RjM2JEZGRkZGMzYkRkVGSEYzNiRGQ0ZaRjQ2JEZIRkBGNDYkRkhGRkYzNiRGQ0ZIRjM2JEZDRk9GMzYkRkZGT0YzNiRGRUZaRjM2JEZARlpGMzYkRk9GSEYzNiRGWkZaRjM2JEZFRk9GMzYkRk9GT0YzNiRGRUZDRjM2JEZIRkVGMzYkRlpGRUYzNiRGRkZFRjM2JEZPRlpGMzYkRk9GNEYzNiRGNEZIRjU2JEZDRkVGMzYkRlpGQ0YzNiRGWkZGRjM2JEZPRkBGMzYkRkVGNEYzNiRGQEY0RjM2JEZFRkBGMzYkRkNGQ0YzNiRGT0ZFRjc2JEZGRlpGMzYkRjRGRkY0NiRGRUZFRjM2JEZARkBGMzYkRkBGT0YzNiRGWkZIRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L24" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S10:=evalm(E2.S11-S11.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUzEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWi1GZW42KC1GaG42JFErJnVtaW51czA7MkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGZ28tRmVuNigtRmhuNiRRIjRGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRmNwLUZYNi1GWkZaRlpGWkZaRlpGZ29GWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZaRlotRmVuNigtRmhuNiRRIjJGJ0Y5RltvRl5vRmBvRmJvRmVvRltvRl5vRmBvRmNwRmNwLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRltyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmZyLyUmZnJhbWVHRmZyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zjci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZedEY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRTMTBHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMyEiI0YzRjNGM0YzRjM3KkYzRjNGM0Y0IiIlRjNGM0YzNypGM0YzRjNGM0YzRjNGM0YzRjc3KkYzRjNGM0YzRjNGM0Y0RjM3KkYzRjNGM0YzRjNGM0YzIiIjRjdGN1EocHByaW50MEYoNyM9Rig2JDsiIiIiIilGP0VcW2xbbzYkRkEiIiRGMzYkIiInRjZGMzYkIiImRkBGMzYkRkBGREY0NiRGNkZIRjM2JEZERkFGMzYkRkFGSEYzNiRGREY2RjM2JEZARjpGMzYkRjZGQUYzNiRGQUZGRjM2JEZIRkRGMzYkRjZGREYzNiRGOkZERjM2JEZARkZGMzYkRkhGSEYzNiRGSEY6RjM2JEY2RkBGMzYkRkgiIihGNDYkRkRGQEYzNiRGQUY2RjM2JEZARkFGMzYkRllGQUYzNiRGOkY2RjQ2JEZARllGMzYkRllGOkYzNiRGQEZARjM2JEZZRkBGMzYkRjZGNkYzNiRGRkZIRjM2JEZERllGMzYkRkhGQUYzNiRGSEY2RjM2JEZERkhGMzYkRkRGOkYzNiRGNkY6RjM2JEZGRllGMzYkRkFGWUYzNiRGOkZIRjY2JEZZRllGMzYkRkZGOkYzNiRGOkY6RjM2JEZGRkRGMzYkRkhGRkYzNiRGWUZGRjM2JEY2RkZGMzYkRjpGWUYzNiRGOkZARjM2JEZARkhGMzYkRkRGRkYzNiRGWUZERjM2JEZZRjZGMzYkRjpGQUYzNiRGRkZARjM2JEZBRkBGMzYkRkZGQUY6NiRGREZERjM2JEY6RkZGMzYkRjZGWUYzNiRGQEY2RjM2JEZGRkZGMzYkRkFGQUYzNiRGQUY6RjM2JEZZRkhGMw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L63" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">S01:=evalm(E1.S11-S11.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUzAxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRGZG9GOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsxRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZfcEZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZnb0ZaRlpGW29GXm9GYG9GZHBGW3AtRlg2LUZaRlpGWkZaRlpGWkZaRl9wRltvRl5vRmBvRltwLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmVxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmByLyUmZnJhbWVHRmByLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zdci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zoc0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRTMDFHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiEiIiJGM0YzRjNGM0YzRjM3KkYzRjNGM0YzRjNGM0YzRjM3KkYzRjNGMyEiIkY3RjNGM0YzNypGM0YzRjNGM0YzRjRGM0YzRjhGNTcqRjNGM0YzRjNGM0YzRjNGN0Y1UShwcHJpbnQwRig3Iz1GKDYkO0Y0IiIpRj5FXFtsW282JEY/IiIkRjM2JCIiJyIiJUYzNiQiIiZGNEYzNiRGNEZCRjM2JEZFRkdGMzYkRkJGP0YzNiRGP0ZHRjM2JEZCRkVGNzYkRjQiIiNGNDYkRkVGP0YzNiRGP0ZERjM2JEZHRkJGMzYkRkVGQkYzNiRGTkZCRjM2JEY0RkRGMzYkRkdGR0YzNiRGR0ZORjM2JEZFRjRGMzYkRkciIihGMzYkRkJGNEYzNiRGP0ZFRjM2JEY0Rj9GMzYkRllGP0Y3NiRGTkZFRjM2JEY0RllGMzYkRllGTkYzNiRGNEY0RjM2JEZZRjRGMzYkRkVGRUYzNiRGREZHRjM2JEZCRllGMzYkRkdGP0YzNiRGR0ZFRjM2JEZCRkdGNzYkRkJGTkYzNiRGRUZORjM2JEZERllGMzYkRj9GWUYzNiRGTkZHRjM2JEZZRllGMzYkRkRGTkYzNiRGTkZORjM2JEZERkJGMzYkRkdGREY0NiRGWUZERjM2JEZFRkRGNDYkRk5GWUYzNiRGTkY0RjM2JEY0RkdGMzYkRkJGREYzNiRGWUZCRjM2JEZZRkVGMzYkRk5GP0YzNiRGREY0RjM2JEY/RjRGMzYkRkRGP0YzNiRGQkZCRjM2JEZORkRGMzYkRkVGWUYzNiRGNEZFRjM2JEZERkRGMzYkRj9GP0YzNiRGP0ZORjM2JEZZRkdGMw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L64" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">S00:=evalm(E1.S10-S10.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUzAwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMkYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRRIjBGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ28tRmVuNigtRmhuNiRRKyZ1bWludXMwOzJGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GXnBGZ29GZ29GZ29GZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0ZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs0RidGOUZbb0Zeb0Zgb0Zib0Zlb0Znb0Znb0Znb0Zbb0Zeb0Zgby1GWDYtRmdvRmdvRmdvLUZlbjYoLUZobjYkUSI0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZecEZnb0Znb0Znb0Zbb0Zeb0Zgby1GWDYtRmdvRmdvRmdvRmdvRmdvRlpGZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0Znb0Znb0Znb0ZaRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GZ29GZ29GZ29GZ29GZ29GXnBGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZnIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYXMvJSZmcmFtZUdGYXMvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl5zLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRml0Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRTMDBHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiMiIiFGNEY0RjRGNEY0RjQ3KkY0ISIjRjRGNEY0RjRGNEY0NypGNEY0RjZGNEY0RjRGNEY0NypGNEY0RjRGMyEiJUY0RjRGNDcqRjRGNEY0IiIlRjZGNEY0RjQ3KkY0RjRGNEY0RjRGM0Y0RjQ3KkY0RjRGNEY0RjRGNEYzRjQ3KkY0RjRGNEY0RjRGNEY0RjZRKHBwcmludDBGKDcjPUYoNiQ7IiIiIiIpRkNFXFtsW282JEZFIiIkRjQ2JCIiJ0Y7RjQ2JCIiJkZERjQ2JEZERkhGNDYkRjtGTEY5NiRGSEZFRjQ2JEZFRkxGNDYkRkhGO0Y0NiRGREYzRjQ2JEY7RkVGNDYkRkVGSkY0NiRGTEZIRjQ2JEY7RkhGNDYkRjNGSEY0NiRGREZKRjQ2JEZMRkxGNjYkRkxGM0Y0NiRGO0ZERjQ2JEZMIiIoRjQ2JEZIRkRGNDYkRkVGO0Y0NiRGREZFRjQ2JEZnbkZFRjQ2JEYzRjtGNDYkRkRGZ25GNDYkRmduRjNGNDYkRkRGREYzNiRGZ25GREY0NiRGO0Y7RjM2JEZKRkxGNDYkRkhGZ25GNDYkRkxGRUY0NiRGTEY7Rjs2JEZIRkxGNDYkRkhGM0Y0NiRGO0YzRjQ2JEZKRmduRjQ2JEZFRmduRjQ2JEYzRkxGNDYkRmduRmduRjM2JEZKRjNGNDYkRjNGM0Y2NiRGSkZIRjQ2JEZMRkpGNDYkRmduRkpGNDYkRjtGSkY0NiRGM0ZnbkY0NiRGM0ZERjQ2JEZERkxGNDYkRkhGSkY0NiRGZ25GSEY0NiRGZ25GO0Y0NiRGM0ZFRjQ2JEZKRkRGNDYkRkVGREY0NiRGSkZFRjQ2JEZIRkhGNjYkRjNGSkY0NiRGO0ZnbkY0NiRGREY7RjQ2JEZKRkpGMzYkRkVGRUY2NiRGRUYzRjQ2JEZnbkZMRjQ=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L65" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Sm11:=evalm(E1.S00-S00.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElU20xMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtLUZlbjYoLUZobjYkUSI0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZecEZXLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzRGJ0Y5RltvRl5vRmBvRmJvRmVvRmJwRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRmJwRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZmcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zhci8lJmZyYW1lR0Zhci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaXNGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVTbTExR0YoS0knbWF0cml4R0YlNiM3KjcqIiIhRjNGM0YzRjNGM0YzRjNGMjcqIiIlRjNGM0YzRjNGM0YzRjM3KkYzRjVGM0YzRjNGM0YzRjNGNkYyNypGM0YzRjMhIiVGOEYzRjNGMzcqRjNGM0YzRjNGM0Y4RjNGM1EocHByaW50MEYoNyM9Rig2JDsiIiIiIilGPkVcW2xbbzYkRkAiIiRGMzYkIiInRjVGMzYkIiImRj9GMzYkRj9GQ0YzNiRGNUZHRjM2JEZDRkBGMzYkRkBGR0YzNiRGQ0Y1RjM2JEY/IiIjRjM2JEY1RkBGMzYkRkBGRUY4NiRGR0ZDRjM2JEY1RkNGMzYkRk5GQ0YzNiRGP0ZFRjM2JEZHRkdGMzYkRkdGTkY1NiRGNUY/RjM2JEZHIiIoRjM2JEZDRj9GNTYkRkBGNUYzNiRGP0ZARjM2JEZZRkBGMzYkRk5GNUYzNiRGP0ZZRjM2JEZZRk5GMzYkRj9GP0YzNiRGWUY/RjM2JEY1RjVGMzYkRkVGR0YzNiRGQ0ZZRjM2JEZHRkBGMzYkRkdGNUYzNiRGQ0ZHRjM2JEZDRk5GMzYkRjVGTkY1NiRGRUZZRjM2JEZARllGMzYkRk5GR0YzNiRGWUZZRjM2JEZFRk5GMzYkRk5GTkYzNiRGRUZDRjM2JEZHRkVGMzYkRllGRUYzNiRGNUZFRjM2JEZORllGMzYkRk5GP0YzNiRGP0ZHRjM2JEZDRkVGMzYkRllGQ0YzNiRGWUY1Rjg2JEZORkBGMzYkRkVGP0YzNiRGQEY/RjM2JEZFRkBGMzYkRkNGQ0YzNiRGTkZFRjM2JEY1RllGMzYkRj9GNUYzNiRGRUZFRjM2JEZARkBGMzYkRkBGTkYzNiRGWUZHRjg=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L25" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S1m1:=evalm(E2.S10-S10.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUzFtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG8tRlg2LUZaRlotRmVuNigtRmhuNiRRIjZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXRldGVy1GWDYtRlpGWkZaRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRltvRl5vRmBvRldGVy8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXNGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVTMW0xR0YoS0knbWF0cml4R0YlNiM3KjcqIiIhRjNGM0YzRjNGM0YzRjM3KkYzRjMiIidGM0YzRjNGM0YzRjJGMkYyNypGM0YzRjNGM0YzRjMhIidGM0YyRjJRKHBwcmludDBGKDcjPUYoNiQ7IiIiIiIpRjxFXFtsW282JEY+IiIkRjM2JEY1IiIlRjM2JCIiJkY9RjM2JEY9RkFGMzYkRkNGRUYzNiRGQUY+RjM2JEY+RkVGMzYkRkFGQ0YzNiRGPSIiI0YzNiRGQ0Y+RjM2JEY+RjVGMzYkRkVGQUYzNiRGQ0ZBRjM2JEZMRkFGNTYkRj1GNUYzNiRGRUZFRjM2JEZFRkxGMzYkRkNGPUYzNiRGRSIiKEYzNiRGQUY9RjM2JEY+RkNGMzYkRj1GPkYzNiRGV0Y+RjM2JEZMRkNGMzYkRj1GV0YzNiRGV0ZMRjM2JEY9Rj1GMzYkRldGPUYzNiRGQ0ZDRjM2JEY1RkVGMzYkRkFGV0YzNiRGRUY+RjM2JEZFRkNGMzYkRkFGRUYzNiRGQUZMRjM2JEZDRkxGMzYkRjVGV0Y3NiRGPkZXRjM2JEZMRkVGMzYkRldGV0YzNiRGNUZMRjM2JEZMRkxGMzYkRjVGQUYzNiRGRUY1RjM2JEZXRjVGMzYkRkNGNUYzNiRGTEZXRjM2JEZMRj1GMzYkRj1GRUYzNiRGQUY1RjM2JEZXRkFGMzYkRldGQ0YzNiRGTEY+RjM2JEY1Rj1GMzYkRj5GPUYzNiRGNUY+RjM2JEZBRkFGMzYkRkxGNUYzNiRGQ0ZXRjM2JEY9RkNGMzYkRjVGNUYzNiRGPkY+RjM2JEY+RkxGMzYkRldGRUYz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L66" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">S0m1:=evalm(E1.S1m1-S1m1.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUzBtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG8tRlg2LS1GZW42KC1GaG42JFErJnVtaW51czA7NkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRmlvRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRIzEyRidGOUZbb0Zeb0Zgb0Zib0Zlb0Zpb0ZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlpGWkZaRlotRmVuNigtRmhuNiRRIjZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRl50Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVTMG0xR0YoS0knbWF0cml4R0YlNiM3KjcqIiIhRjNGM0YzRjNGM0YzRjM3KiEiJ0YzRjNGM0YzRjNGM0YzRjI3KkYzRjNGNUYzRjNGM0YzRjNGMjcqRjNGM0YzIiM3RjVGM0YzRjNGMjcqRjNGM0YzRjNGM0YzIiInRjNRKHBwcmludDBGKDcjPUYoNiQ7IiIiIiIpRj9FXFtsW282JEZBIiIkRjM2JEY6IiIlRjg2JCIiJkZARjM2JEZARkRGMzYkRkZGSEYzNiRGREZBRjM2JEZBRkhGMzYkRkRGRkYzNiRGQCIiI0YzNiRGRkZBRjM2JEZBRjpGMzYkRkhGREYzNiRGRkZERjU2JEZPRkRGMzYkRkBGOkYzNiRGSEZIRjM2JEZIRk9GMzYkRkZGQEYzNiRGSCIiKEYzNiRGREZARjM2JEZBRkZGMzYkRkBGQUYzNiRGWkZBRjM2JEZPRkZGMzYkRkBGWkYzNiRGWkZPRjM2JEZARkBGMzYkRlpGQEYzNiRGRkZGRjM2JEY6RkhGNTYkRkRGWkYzNiRGSEZBRjM2JEZIRkZGMzYkRkRGSEYzNiRGREZPRjM2JEZGRk9GMzYkRjpGWkYzNiRGQUZaRjo2JEZPRkhGMzYkRlpGWkYzNiRGOkZPRjM2JEZPRk9GMzYkRjpGREYzNiRGSEY6RjM2JEZaRjpGMzYkRkZGOkYzNiRGT0ZaRjM2JEZPRkBGNTYkRkBGSEYzNiRGREY6RjM2JEZaRkRGMzYkRlpGRkYzNiRGT0ZBRjM2JEY6RkBGMzYkRkFGQEYzNiRGOkZBRjM2JEZERkRGMzYkRk9GOkYzNiRGRkZaRjM2JEZARkZGMzYkRjpGOkYzNiRGQUZBRjM2JEZBRk9GMzYkRlpGSEYz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L68" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Sm10:=evalm(E1.S00-S00.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElU20xMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtLUZlbjYoLUZobjYkUSI0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZecEZXLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzRGJ0Y5RltvRl5vRmBvRmJvRmVvRmJwRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRmJwRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZmcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zhci8lJmZyYW1lR0Zhci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaXNGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVTbTEwR0YoS0knbWF0cml4R0YlNiM3KjcqIiIhRjNGM0YzRjNGM0YzRjNGMjcqIiIlRjNGM0YzRjNGM0YzRjM3KkYzRjVGM0YzRjNGM0YzRjNGNkYyNypGM0YzRjMhIiVGOEYzRjNGMzcqRjNGM0YzRjNGM0Y4RjNGM1EocHByaW50MEYoNyM9Rig2JDsiIiIiIilGPkVcW2xbbzYkRkAiIiRGMzYkIiInRjVGMzYkIiImRj9GMzYkRj9GQ0YzNiRGNUZHRjM2JEZDRkBGMzYkRkBGR0YzNiRGQ0Y1RjM2JEY/IiIjRjM2JEY1RkBGMzYkRkBGRUY4NiRGR0ZDRjM2JEY1RkNGMzYkRk5GQ0YzNiRGP0ZFRjM2JEZHRkdGMzYkRkdGTkY1NiRGNUY/RjM2JEZHIiIoRjM2JEZDRj9GNTYkRkBGNUYzNiRGP0ZARjM2JEZZRkBGMzYkRk5GNUYzNiRGP0ZZRjM2JEZZRk5GMzYkRj9GP0YzNiRGWUY/RjM2JEY1RjVGMzYkRkVGR0YzNiRGQ0ZZRjM2JEZHRkBGMzYkRkdGNUYzNiRGQ0ZHRjM2JEZDRk5GMzYkRjVGTkY1NiRGRUZZRjM2JEZARllGMzYkRk5GR0YzNiRGWUZZRjM2JEZFRk5GMzYkRk5GTkYzNiRGRUZDRjM2JEZHRkVGMzYkRllGRUYzNiRGNUZFRjM2JEZORllGMzYkRk5GP0YzNiRGP0ZHRjM2JEZDRkVGMzYkRllGQ0YzNiRGWUY1Rjg2JEZORkBGMzYkRkVGP0YzNiRGQEY/RjM2JEZFRkBGMzYkRkNGQ0YzNiRGTkZFRjM2JEY1RllGMzYkRj9GNUYzNiRGRUZFRjM2JEZARkBGMzYkRkBGTkYzNiRGWUZHRjg=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L67" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Sm1m1:=evalm(E1.S0m1-S0m1.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmU20xbTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGVy1GWDYtLUZlbjYoLUZobjYkUSMxMkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWi1GZW42KC1GaG42JFEsJnVtaW51czA7MTJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaLUZlbjYoLUZobjYkUSwmdW1pbnVzMDsyNEYnRjlGW29GXm9GYG9GYm9GZW9GaW9GWkZaRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRl50Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZTbTFtMUdGKEtJJ21hdHJpeEdGJTYjNyo3KiIiIUYzRjNGM0YzRjNGM0YzRjJGMjcqIiM3RjNGM0YzRjNGM0YzRjNGMjcqRjNGNUYzRjNGM0YzRjNGMzcqRjNGMyEjN0YzRjNGM0YzRjM3KkYzRjNGMyEjQ0Y1RjNGM0YzUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY/RVxbbFtvNiRGQSIiJEYzNiQiIiciIiVGMzYkIiImRkBGMzYkRkBGREYzNiRGR0ZJRjM2JEZERkFGMzYkRkFGSUY1NiRGREZHRjM2JEZAIiIjRjM2JEZHRkFGMzYkRkFGRkYzNiRGSUZERjM2JEZHRkRGMzYkRlBGREYzNiRGQEZGRjM2JEZJRklGMzYkRklGUEYzNiRGR0ZARjU2JEZJIiIoRjM2JEZERkBGMzYkRkFGR0Y6NiRGQEZBRjM2JEZlbkZBRjM2JEZQRkdGMzYkRkBGZW5GMzYkRmVuRlBGMzYkRkBGQEYzNiRGZW5GQEYzNiRGR0ZHRjM2JEZGRklGMzYkRkRGZW5GMzYkRklGQUYzNiRGSUZHRjM2JEZERklGMzYkRkRGUEYzNiRGR0ZQRjM2JEZGRmVuRjM2JEZBRmVuRjM2JEZQRklGMzYkRmVuRmVuRjM2JEZGRlBGNTYkRlBGUEYzNiRGRkZERjM2JEZJRkZGMzYkRmVuRkZGMzYkRkdGRkYzNiRGUEZlbkYzNiRGUEZARjM2JEZARklGMzYkRkRGRkYzNiRGZW5GREY4NiRGZW5GR0YzNiRGUEZBRjM2JEZGRkBGMzYkRkFGQEYzNiRGRkZBRjM2JEZERkRGMzYkRlBGRkYzNiRGR0ZlbkYzNiRGQEZHRjM2JEZGRkZGMzYkRkFGQUYzNiRGQUZQRjM2JEZlbkZJRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L69" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Sm2m1:=evalm(E1.Sm1m1-Sm1m1.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmU20ybTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXRldGVy1GWDYtLUZlbjYoLUZobjYkUSMzNkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlotRmVuNigtRmhuNiRRLCZ1bWludXMwOzM2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXNGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZTbTJtMUdGKEtJJ21hdHJpeEdGJTYjNyo3KiIiIUYzRjNGM0YzRjNGM0YzRjJGMkYyRjJGMjcqIiNPRjNGM0YzRjNGM0YzRjM3KkYzISNPRjNGM0YzRjNGM0YzUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY8RVxbbFtvNiRGPiIiJEYzNiQiIiciIiVGMzYkIiImRj1GMzYkRj1GQUYzNiRGREZGRjM2JEZBRj5GMzYkRj5GRkYzNiRGQUZERjM2JEY9IiIjRjM2JEZERj5GMzYkRj5GQ0YzNiRGRkZBRjM2JEZERkFGMzYkRk1GQUYzNiRGPUZDRjM2JEZGRkZGMzYkRkZGTUYzNiRGREY9RjM2JEZGIiIoRjM2JEZBRj1GMzYkRj5GREYzNiRGPUY+RjM2JEZYRj5GMzYkRk1GREYzNiRGPUZYRjM2JEZYRk1GMzYkRj1GPUYzNiRGWEY9RjU2JEZERkRGMzYkRkNGRkYzNiRGQUZYRjM2JEZGRj5GMzYkRkZGREYzNiRGQUZGRjM2JEZBRk1GMzYkRkRGTUYzNiRGQ0ZYRjM2JEY+RlhGMzYkRk1GRkYzNiRGWEZYRjM2JEZDRk1GMzYkRk1GTUYzNiRGQ0ZBRjM2JEZGRkNGMzYkRlhGQ0YzNiRGREZDRjM2JEZNRlhGMzYkRk1GPUYzNiRGPUZGRjM2JEZBRkNGMzYkRlhGQUYzNiRGWEZERjM2JEZNRj5GMzYkRkNGPUYzNiRGPkY9RjM2JEZDRj5GMzYkRkFGQUYzNiRGTUZDRjM2JEZERlhGMzYkRj1GREYzNiRGQ0ZDRjM2JEY+Rj5GMzYkRj5GTUY3NiRGWEZGRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L26" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Sanity check</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">evalm(E2.S1m1-S1m1.E2), evalm(E2.S0m1-S0m1.E2), evalm(E2.Sm1m1-Sm1m1.E2), evalm(E2.Sm2m1-Sm2m1.E2), evalm(E1.Sm2m1-Sm2m1.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZCLyUrZ3JvdXBhbGlnbkdGQi8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZJRjZGNkY2RjZGNkY2RjZGQEZDRkVGM0YzRjNGM0YzRjNGMy8lJmFsaWduR1ElYXhpc0YnL0ZBUSliYXNlbGluZUYnL0ZEUSdjZW50ZXJGJy9GRlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZaLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl9vLyUmZnJhbWVHRl9vLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmlvLyUtZGlzcGxheXN0eWxlR0Zpby8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zcby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaW9GPUY9L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaHAtSSNtb0dGJDYtUSgmY29tbWE7RidGPS8lJmZlbmNlR0Zpby8lKnNlcGFyYXRvckdGVy8lKXN0cmV0Y2h5R0Zpby8lKnN5bW1ldHJpY0dGaW8vJShsYXJnZW9wR0Zpby8lLm1vdmFibGVsaW1pdHNHRmlvLyUnYWNjZW50R0Zpby8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGYXFGK0ZhcUYrRmFxRitGPQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNydLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMUYxRjFGMUYwRjBGMEYwRjBGMEYwUShwcHJpbnQwRihGLEYsRixGLDcnPUYoNiQ7IiIiIiIpRjZFXFtsW282JEY4IiIkRjE2JCIiJyIiJUYxNiQiIiZGN0YxNiRGN0Y7RjE2JEY+RkBGMTYkRjtGOEYxNiRGOEZARjE2JEY7Rj5GMTYkRjciIiNGMTYkRj5GOEYxNiRGOEY9RjE2JEZARjtGMTYkRj5GO0YxNiRGR0Y7RjE2JEY3Rj1GMTYkRkBGQEYxNiRGQEZHRjE2JEY+RjdGMTYkRkAiIihGMTYkRjtGN0YxNiRGOEY+RjE2JEY3RjhGMTYkRlJGOEYxNiRGR0Y+RjE2JEY3RlJGMTYkRlJGR0YxNiRGN0Y3RjE2JEZSRjdGMTYkRj5GPkYxNiRGPUZARjE2JEY7RlJGMTYkRkBGOEYxNiRGQEY+RjE2JEY7RkBGMTYkRjtGR0YxNiRGPkZHRjE2JEY9RlJGMTYkRjhGUkYxNiRGR0ZARjE2JEZSRlJGMTYkRj1GR0YxNiRGR0ZHRjE2JEY9RjtGMTYkRkBGPUYxNiRGUkY9RjE2JEY+Rj1GMTYkRkdGUkYxNiRGR0Y3RjE2JEY3RkBGMTYkRjtGPUYxNiRGUkY7RjE2JEZSRj5GMTYkRkdGOEYxNiRGPUY3RjE2JEY4RjdGMTYkRj1GOEYxNiRGO0Y7RjE2JEZHRj1GMTYkRj5GUkYxNiRGN0Y+RjE2JEY9Rj1GMTYkRjhGOEYxNiRGOEZHRjE2JEZSRkBGMUY0RjRGNEY0</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L27" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L59" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Basis of Gamma_{3,0}</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">R21:=Matrix(8,8): R21[1,7]:=1: R21[2,8]:=-1: evalm(R21);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjQtRjU2KC1GODYkRkdGO0Y+RkFGQ0ZFRkhGNEY+RkFGQy1GMjYtRjRGNEY0RjRGNEY0RjQtRjU2KC1GODYkUSsmdW1pbnVzMDsxRidGO0Y+RkFGQ0ZFRkhGPkZBRkMtRjI2LUY0RjRGNEY0RjRGNEY0RjRGPkZBRkNGVUZVRlVGVUZVLyUmYWxpZ25HUSVheGlzRicvRj9RKWJhc2VsaW5lRicvRkJRJ2NlbnRlckYnL0ZEUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl9vLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmpvLyUmZnJhbWVHRmpvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmRwLyUtZGlzcGxheXN0eWxlR0ZkcC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Znby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGZHBGO0Y7L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGY3E=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMUYxIiIiRjE3KkYxRjFGMUYxRjFGMUYxISIiNypGMUYxRjFGMUYxRjFGMUYxRjVGNUY1RjVGNVEocHByaW50MEYoNyM9Rig2JDtGMiIiKUY6RVxbbFtvNiRGOyIiJEYxNiQiIiciIiVGMTYkIiImRjJGMTYkRjJGPkYxNiRGQUZDRjE2JEY+RjtGMTYkRjtGQ0YxNiRGPkZBRjE2JEYyIiIjRjE2JEZBRjtGMTYkRjtGQEYxNiRGQ0Y+RjE2JEZBRj5GMTYkRkpGPkYxNiRGMkZARjE2JEZDRkNGMTYkRkNGSkYxNiRGQUYyRjE2JEZDIiIoRjE2JEY+RjJGMTYkRjtGQUYxNiRGMkY7RjE2JEZVRjtGMTYkRkpGQUYxNiRGMkZVRjI2JEZVRkpGMTYkRjJGMkYxNiRGVUYyRjE2JEZBRkFGMTYkRkBGQ0YxNiRGPkZVRjE2JEZDRjtGMTYkRkNGQUYxNiRGPkZDRjE2JEY+RkpGMTYkRkFGSkYxNiRGQEZVRjE2JEY7RlVGMTYkRkpGQ0YxNiRGVUZVRjE2JEZARkpGMTYkRkpGSkYxNiRGQEY+RjE2JEZDRkBGMTYkRlVGQEYxNiRGQUZARjE2JEZKRlVGMTYkRkpGMkYxNiRGMkZDRjE2JEY+RkBGMTYkRlVGPkYxNiRGVUZBRjE2JEZKRjtGNDYkRkBGMkYxNiRGO0YyRjE2JEZARjtGMTYkRj5GPkYxNiRGSkZARjE2JEZBRlVGMTYkRjJGQUYxNiRGQEZARjE2JEY7RjtGMTYkRjtGSkYxNiRGVUZDRjE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L33" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">R11:=evalm(E1.R21-R21.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUjExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsyRidGOUZbb0Zeb0Zgb0Zib0Zlby1GZW42KC1GaG42JEZkb0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsxRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGW29GXm9GYG8tRlg2LUZaRlpGWkZaRlpGWkZccEZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZccEZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZbcUZbcUZbcS8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlci8lJmZyYW1lR0Zlci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGXXRGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRSMTFHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiFGM0YzISIjIiIiRjNGM0YzNypGM0YzRjNGM0YzISIiRjNGMzcqRjNGM0YzRjNGM0YzRjVGMzcqRjNGM0YzRjNGM0YzRjNGNTcqRjNGM0YzRjNGM0YzRjNGM0Y6RjpGOlEocHByaW50MEYoNyM9Rig2JDtGNSIiKUY/RVxbbFtvNiRGQCIiJEYzNiQiIiciIiVGMzYkIiImRjVGMzYkRjVGQ0YzNiRGRkZIRjM2JEZDRkBGMzYkRkBGSEYzNiRGQ0ZGRjM2JEY1IiIjRjM2JEZGRkBGNTYkRkBGRUYzNiRGSEZDRjM2JEZGRkNGMzYkRk9GQ0YzNiRGNUZFRjM2JEZIRkhGMzYkRkhGT0YzNiRGRkY1RjM2JEZIIiIoRjM2JEZDRjVGMzYkRkBGRkYzNiRGNUZARjM2JEZaRkBGMzYkRk9GRkYzNiRGNUZaRjM2JEZaRk9GMzYkRjVGNUYzNiRGWkY1RjM2JEZGRkZGMzYkRkVGSEYzNiRGQ0ZaRjU2JEZIRkBGMzYkRkhGRkYzNiRGQ0ZIRjM2JEZDRk9GMzYkRkZGT0YzNiRGRUZaRjM2JEZARlpGMzYkRk9GSEYzNiRGWkZaRjM2JEZFRk9GMzYkRk9GT0YzNiRGRUZDRjM2JEZIRkVGMzYkRlpGRUYzNiRGRkZFRjM2JEZPRlpGMzYkRk9GNUYzNiRGNUZIRjU2JEZDRkVGMzYkRlpGQ0YzNiRGWkZGRjM2JEZPRkBGMzYkRkVGNUYzNiRGQEY1RjM2JEZFRkBGMzYkRkNGQ0YzNiRGT0ZFRjc2JEZGRlpGMzYkRjVGRkY0NiRGRUZFRjM2JEZARkBGMzYkRkBGT0YzNiRGWkZIRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L34" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">R01:=evalm(E1.R11-R11.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUjAxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRRKyZ1bWludXMwOzJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzRGJ0Y5RltvRl5vRmBvRmJvRmVvLUZlbjYoLUZobjYkUSIyRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZlcEZaRlpGW29GXm9GYG9GXHBGXHAtRlg2LUZaRlpGWkZaRlpGWkZaRmVwRltvRl5vRmBvRlxwLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRltyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmZyLyUmZnJhbWVHRmZyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zjci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZedEY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRSMDFHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiEhIiNGM0YzRjNGM0YzRjM3KkYzRjNGM0YzRjNGM0YzRjM3KkYzRjNGMyEiJSIiI0YzRjNGMzcqRjNGM0YzRjNGM0Y4RjNGM0Y1RjU3KkYzRjNGM0YzRjNGM0YzRjhGNVEocHByaW50MEYoNyM9Rig2JDsiIiIiIilGP0VcW2xbbzYkRkEiIiRGMzYkIiInIiIlRjM2JCIiJkZARjM2JEZARkRGMzYkRkdGSUYzNiRGREZBRjM2JEZBRklGMzYkRkRGR0Y3NiRGQEY4RjQ2JEZHRkFGMzYkRkFGRkYzNiRGSUZERjM2JEZHRkRGMzYkRjhGREYzNiRGQEZGRjM2JEZJRklGMzYkRklGOEYzNiRGR0ZARjM2JEZJIiIoRjM2JEZERkBGMzYkRkFGR0YzNiRGQEZBRjM2JEZaRkFGODYkRjhGR0YzNiRGQEZaRjM2JEZaRjhGMzYkRkBGQEYzNiRGWkZARjM2JEZHRkdGMzYkRkZGSUYzNiRGREZaRjM2JEZJRkFGMzYkRklGR0YzNiRGREZJRjg2JEZERjhGMzYkRkdGOEYzNiRGRkZaRjM2JEZBRlpGMzYkRjhGSUYzNiRGWkZaRjM2JEZGRjhGMzYkRjhGOEYzNiRGRkZERjM2JEZJRkZGMzYkRlpGRkYzNiRGR0ZGRjg2JEY4RlpGMzYkRjhGQEYzNiRGQEZJRjM2JEZERkZGMzYkRlpGREYzNiRGWkZHRjM2JEY4RkFGMzYkRkZGQEYzNiRGQUZARjM2JEZGRkFGMzYkRkRGREYzNiRGOEZGRjM2JEZHRlpGMzYkRkBGR0YzNiRGRkZGRjM2JEZBRkFGMzYkRkFGOEYzNiRGWkZJRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L57" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">R10:=evalm(E2.R11-R11.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUjEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWi1GZW42KC1GaG42JEZkb0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRmdvRmdvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzFGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGW29GXm9GYG9GX3AtRlg2LUZaRlpGWkZaRlpGWkZaRmFwRltvRl5vRmBvRl1wRl1wLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmVxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmByLyUmZnJhbWVHRmByLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zdci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zoc0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRSMTBHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMyIiIkYzRjNGM0YzRjM3KkYzRjNGM0Y0RjRGM0YzRjM3KkYzRjNGM0YzRjNGM0YzRjM3KkYzRjNGM0YzRjNGMyEiIkYzRjc3KkYzRjNGM0YzRjNGM0YzRjhGNkY2UShwcHJpbnQwRig3Iz1GKDYkO0Y0IiIpRj5FXFtsW282JEY/IiIkRjM2JCIiJyIiJUYzNiQiIiZGNEYzNiRGNEZCRjQ2JEZFRkdGMzYkRkJGP0YzNiRGP0ZHRjM2JEZCRkVGMzYkRjQiIiNGMzYkRkVGP0YzNiRGP0ZERjM2JEZHRkJGMzYkRkVGQkYzNiRGTkZCRjM2JEY0RkRGMzYkRkdGR0YzNiRGR0ZORjM2JEZFRjRGMzYkRkciIihGODYkRkJGNEYzNiRGP0ZFRjM2JEY0Rj9GMzYkRllGP0YzNiRGTkZFRjQ2JEY0RllGMzYkRllGTkYzNiRGNEY0RjM2JEZZRjRGMzYkRkVGRUYzNiRGREZHRjM2JEZCRllGMzYkRkdGP0YzNiRGR0ZFRjM2JEZCRkdGMzYkRkJGTkYzNiRGRUZORjM2JEZERllGMzYkRj9GWUYzNiRGTkZHRjQ2JEZZRllGMzYkRkRGTkYzNiRGTkZORjM2JEZERkJGMzYkRkdGREYzNiRGWUZERjM2JEZFRkRGMzYkRk5GWUYzNiRGTkY0RjM2JEY0RkdGMzYkRkJGREYzNiRGWUZCRjM2JEZZRkVGMzYkRk5GP0YzNiRGREY0RjM2JEY/RjRGMzYkRkRGP0Y4NiRGQkZCRjM2JEZORkRGMzYkRkVGWUY4NiRGNEZFRjM2JEZERkRGMzYkRj9GP0YzNiRGP0ZORjM2JEZZRkdGMw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L70" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">R00:=evalm(E2.R01-R01.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUjAwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFErJnVtaW51czA7MkYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRRIjBGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ28tRmVuNigtRmhuNiRRIjJGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GXnBGZ29GZ29GZ29GZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0ZecC1GZW42KC1GaG42JFErJnVtaW51czA7NEYnRjlGW29GXm9GYG9GYm9GZW9GZ29GZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znby1GZW42KC1GaG42JFEiNEYnRjlGW29GXm9GYG9GYm9GZW9GWkZnb0Znb0Znb0Zbb0Zeb0Zgby1GWDYtRmdvRmdvRmdvRmdvRmdvRlpGZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0Znb0Znb0Znb0ZaRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GZ29GZ29GZ29GZ29GZ29GXnBGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZnIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYXMvJSZmcmFtZUdGYXMvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl5zLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRml0Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRSMDBHRihLSSdtYXRyaXhHRiU2IzcqNyohIiMiIiFGNEY0RjRGNEY0RjQ3KkY0IiIjRjRGNEY0RjRGNEY0NypGNEY0RjZGNEY0RjRGNEY0NypGNEY0RjRGNiEiJUY0RjRGNDcqRjRGNEY0IiIlRjNGNEY0RjQ3KkY0RjRGNEY0RjRGM0Y0RjQ3KkY0RjRGNEY0RjRGNEYzRjQ3KkY0RjRGNEY0RjRGNEY0RjZRKHBwcmludDBGKDcjPUYoNiQ7IiIiIiIpRkNFXFtsW282JEZFIiIkRjQ2JCIiJ0Y7RjQ2JCIiJkZERjQ2JEZERkhGNDYkRjtGTEY5NiRGSEZFRjQ2JEZFRkxGNDYkRkhGO0Y0NiRGREY2RjQ2JEY7RkVGNDYkRkVGSkY0NiRGTEZIRjQ2JEY7RkhGNDYkRjZGSEY0NiRGREZKRjQ2JEZMRkxGMzYkRkxGNkY0NiRGO0ZERjQ2JEZMIiIoRjQ2JEZIRkRGNDYkRkVGO0Y0NiRGREZFRjQ2JEZnbkZFRjQ2JEY2RjtGNDYkRkRGZ25GNDYkRmduRjZGNDYkRkRGREYzNiRGZ25GREY0NiRGO0Y7RjY2JEZKRkxGNDYkRkhGZ25GNDYkRkxGRUY0NiRGTEY7Rjs2JEZIRkxGNDYkRkhGNkY0NiRGO0Y2RjQ2JEZKRmduRjQ2JEZFRmduRjQ2JEY2RkxGNDYkRmduRmduRjM2JEZKRjZGNDYkRjZGNkY2NiRGSkZIRjQ2JEZMRkpGNDYkRmduRkpGNDYkRjtGSkY0NiRGNkZnbkY0NiRGNkZERjQ2JEZERkxGNDYkRkhGSkY0NiRGZ25GSEY0NiRGZ25GO0Y0NiRGNkZFRjQ2JEZKRkRGNDYkRkVGREY0NiRGSkZFRjQ2JEZIRkhGNjYkRjZGSkY0NiRGO0ZnbkY0NiRGREY7RjQ2JEZKRkpGMzYkRkVGRUY2NiRGRUY2RjQ2JEZnbkZMRjQ=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L35" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Rm11:=evalm(E1.R01-R01.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUm0xMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXLUZYNi1GWkZaRlpGWkZaLUZlbjYoLUZobjYkUSI2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGW29GXm9GYG9GVy8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXNGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVSbTExR0YoS0knbWF0cml4R0YlNiM3KjcqIiIhRjNGM0YzRjNGM0YzRjNGMjcqRjMhIidGM0YzRjNGM0YzRjNGMkYyRjI3KkYzRjNGM0YzRjMiIidGM0YzRjJRKHBwcmludDBGKDcjPUYoNiQ7IiIiIiIpRjxFXFtsW282JEY+IiIkRjM2JEY3IiIlRjM2JCIiJkY9RjM2JEY9RkFGMzYkRkNGRUYzNiRGQUY+RjM2JEY+RkVGMzYkRkFGQ0YzNiRGPSIiI0YzNiRGQ0Y+RjM2JEY+RjdGMzYkRkVGQUYzNiRGQ0ZBRjM2JEZMRkFGMzYkRj1GN0YzNiRGRUZFRjM2JEZFRkxGMzYkRkNGPUYzNiRGRSIiKEYzNiRGQUY9RjM2JEY+RkNGMzYkRj1GPkYzNiRGV0Y+RjM2JEZMRkNGMzYkRj1GV0YzNiRGV0ZMRjM2JEY9Rj1GMzYkRldGPUYzNiRGQ0ZDRjM2JEY3RkVGMzYkRkFGV0YzNiRGRUY+RjM2JEZFRkNGMzYkRkFGRUYzNiRGQUZMRjU2JEZDRkxGMzYkRjdGV0YzNiRGPkZXRjM2JEZMRkVGMzYkRldGV0YzNiRGN0ZMRjM2JEZMRkxGMzYkRjdGQUYzNiRGRUY3RjM2JEZXRjdGNzYkRkNGN0YzNiRGTEZXRjM2JEZMRj1GMzYkRj1GRUYzNiRGQUY3RjM2JEZXRkFGMzYkRldGQ0YzNiRGTEY+RjM2JEY3Rj1GMzYkRj5GPUYzNiRGN0Y+RjM2JEZBRkFGMzYkRkxGN0YzNiRGQ0ZXRjM2JEY9RkNGMzYkRjdGN0YzNiRGPkY+RjM2JEY+RkxGMzYkRldGRUYz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L72" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">R0m1:=evalm(E2.R00-R00.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUjBtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG8tRlg2LS1GZW42KC1GaG42JFEiNEYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGW29GXm9GYG9GXnAtRlg2LUZaRlpGWkZpb0Zpb0ZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlpGWkZaRlpGYHBGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZmcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zhci8lJmZyYW1lR0Zhci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaXNGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVSMG0xR0YoS0knbWF0cml4R0YlNiM3KjcqIiIhRjNGM0YzRjNGM0YzRjM3KiIiJUYzRjNGM0YzRjNGM0YzRjI3KkYzRjMhIiVGM0YzRjNGM0YzRjY3KkYzRjNGM0Y1RjVGM0YzRjNGMjcqRjNGM0YzRjNGM0YzRjdGM1EocHByaW50MEYoNyM9Rig2JDsiIiIiIilGPkVcW2xbbzYkRkAiIiRGMzYkIiInRjVGNTYkIiImRj9GMzYkRj9GQ0YzNiRGNUZHRjM2JEZDRkBGMzYkRkBGR0YzNiRGQ0Y1RjM2JEY/IiIjRjM2JEY1RkBGMzYkRkBGRUYzNiRGR0ZDRjc2JEY1RkNGNzYkRk5GQ0YzNiRGP0ZFRjM2JEZHRkdGMzYkRkdGTkYzNiRGNUY/RjM2JEZHIiIoRjM2JEZDRj9GMzYkRkBGNUYzNiRGP0ZARjM2JEZZRkBGMzYkRk5GNUYzNiRGP0ZZRjM2JEZZRk5GMzYkRj9GP0YzNiRGWUY/RjM2JEY1RjVGMzYkRkVGR0Y1NiRGQ0ZZRjM2JEZHRkBGMzYkRkdGNUYzNiRGQ0ZHRjM2JEZDRk5GMzYkRjVGTkYzNiRGRUZZRjM2JEZARllGNzYkRk5GR0YzNiRGWUZZRjM2JEZFRk5GMzYkRk5GTkYzNiRGRUZDRjM2JEZHRkVGMzYkRllGRUYzNiRGNUZFRjM2JEZORllGMzYkRk5GP0Y1NiRGP0ZHRjM2JEZDRkVGMzYkRllGQ0YzNiRGWUY1RjM2JEZORkBGMzYkRkVGP0YzNiRGQEY/RjM2JEZFRkBGMzYkRkNGQ0YzNiRGTkZFRjM2JEY1RllGMzYkRj9GNUYzNiRGRUZFRjM2JEZARkBGMzYkRkBGTkYzNiRGWUZHRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L73" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Rm10:=evalm(E2.Rm11-Rm11.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUm0xMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRlctRlg2LUZaLUZlbjYoLUZobjYkUSI2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlpGYHAtRmVuNigtRmhuNiRRLCZ1bWludXMwOzEyRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZgcEZaRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRl50Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVSbTEwR0YoS0knbWF0cml4R0YlNiM3KjcqIiIhRjNGM0YzRjNGM0YzRjNGMjcqISInRjNGM0YzRjNGM0YzRjNGMjcqRjMiIidGM0YzRjNGM0YzRjNGMjcqRjNGM0YzRjchIzdGM0YzRjM3KkYzRjNGM0YzRjNGN0YzRjNRKHBwcmludDBGKDcjPUYoNiQ7IiIiIiIpRj9FXFtsW282JEZBIiIkRjM2JEY3IiIlRjM2JCIiJkZARjM2JEZARkRGMzYkRkZGSEYzNiRGREZBRjM2JEZBRkhGMzYkRkRGRkYzNiRGQCIiI0YzNiRGRkZBRjM2JEZBRjdGNzYkRkhGREYzNiRGRkZERjM2JEZPRkRGMzYkRkBGN0YzNiRGSEZIRjM2JEZIRk9GNzYkRkZGQEYzNiRGSCIiKEYzNiRGREZARjU2JEZBRkZGMzYkRkBGQUYzNiRGWkZBRjM2JEZPRkZGMzYkRkBGWkYzNiRGWkZPRjM2JEZARkBGMzYkRlpGQEYzNiRGRkZGRjM2JEY3RkhGMzYkRkRGWkYzNiRGSEZBRjM2JEZIRkZGMzYkRkRGSEYzNiRGREZPRjM2JEZGRk9GMzYkRjdGWkYzNiRGQUZaRjM2JEZPRkhGMzYkRlpGWkYzNiRGN0ZPRjM2JEZPRk9GMzYkRjdGREYzNiRGSEY3RjM2JEZaRjdGMzYkRkZGN0YzNiRGT0ZaRjM2JEZPRkBGMzYkRkBGSEYzNiRGREY3RjM2JEZaRkRGMzYkRlpGRkY3NiRGT0ZBRjM2JEY3RkBGMzYkRkFGQEYzNiRGN0ZBRjM2JEZERkRGMzYkRk9GN0YzNiRGRkZaRjM2JEZARkZGMzYkRjdGN0YzNiRGQUZBRjM2JEZBRk9GMzYkRlpGSEY5</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L74" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Rm1m1:=evalm(E2.Rm10-Rm10.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmUm0xbTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXLUZYNi0tRmVuNigtRmhuNiRRIzEyRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWi1GZW42KC1GaG42JFEsJnVtaW51czA7MTJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRmlvLUZlbjYoLUZobjYkUSwmdW1pbnVzMDsyNEYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRl50Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZSbTFtMUdGKEtJJ21hdHJpeEdGJTYjNyo3KiIiIUYzRjNGM0YzRjNGM0YzRjJGMkYyNyoiIzdGM0YzRjNGM0YzRjNGMzcqRjNGNUYzRjNGM0YzRjNGMzcqRjNGMyEjN0YzRjNGM0YzRjM3KkYzRjNGM0Y1ISNDRjNGM0YzUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY/RVxbbFtvNiRGQSIiJEYzNiQiIiciIiVGMzYkIiImRkBGNTYkRkBGREYzNiRGR0ZJRjM2JEZERkFGMzYkRkFGSUY6NiRGREZHRjM2JEZAIiIjRjM2JEZHRkFGMzYkRkFGRkYzNiRGSUZERjM2JEZHRkRGMzYkRlBGREYzNiRGQEZGRjM2JEZJRklGMzYkRklGUEYzNiRGR0ZARjM2JEZJIiIoRjM2JEZERkBGMzYkRkFGR0Y1NiRGQEZBRjM2JEZlbkZBRjM2JEZQRkdGMzYkRkBGZW5GMzYkRmVuRlBGMzYkRkBGQEYzNiRGZW5GQEYzNiRGR0ZHRjM2JEZGRklGMzYkRkRGZW5GMzYkRklGQUYzNiRGSUZHRjM2JEZERklGMzYkRkRGUEYzNiRGR0ZQRjM2JEZGRmVuRjM2JEZBRmVuRjM2JEZQRklGMzYkRmVuRmVuRjM2JEZGRlBGNTYkRlBGUEYzNiRGRkZERjM2JEZJRkZGMzYkRmVuRkZGMzYkRkdGRkYzNiRGUEZlbkYzNiRGUEZARjM2JEZARklGMzYkRkRGRkYzNiRGZW5GREY4NiRGZW5GR0YzNiRGUEZBRjM2JEZGRkBGMzYkRkFGQEYzNiRGRkZBRjM2JEZERkRGMzYkRlBGRkYzNiRGR0ZlbkYzNiRGQEZHRjM2JEZGRkZGMzYkRkFGQUYzNiRGQUZQRjM2JEZlbkZJRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L75" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Rm1m2:=evalm(E2.Rm1m1-Rm1m1.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmUm0xbTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXRlctRlg2LS1GZW42KC1GaG42JFEjMzZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtRlpGWi1GZW42KC1GaG42JFEsJnVtaW51czA7MzZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXNGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZSbTFtMkdGKEtJJ21hdHJpeEdGJTYjNyo3KiIiIUYzRjNGM0YzRjNGM0YzRjJGMkYyRjI3KiIjT0YzRjNGM0YzRjNGM0YzRjI3KkYzRjMhI09GM0YzRjNGM0YzUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY8RVxbbFtvNiRGPiIiJEY3NiQiIiciIiVGMzYkIiImRj1GMzYkRj1GQUYzNiRGREZGRjM2JEZBRj5GMzYkRj5GRkYzNiRGQUZERjM2JEY9IiIjRjM2JEZERj5GMzYkRj5GQ0YzNiRGRkZBRjM2JEZERkFGMzYkRk1GQUYzNiRGPUZDRjM2JEZGRkZGMzYkRkZGTUYzNiRGREY9RjM2JEZGIiIoRjM2JEZBRj1GMzYkRj5GREYzNiRGPUY+RjM2JEZYRj5GMzYkRk1GREYzNiRGPUZYRjM2JEZYRk1GMzYkRj1GPUYzNiRGWEY9RjM2JEZERkRGMzYkRkNGRkYzNiRGQUZYRjM2JEZGRj5GMzYkRkZGREYzNiRGQUZGRjM2JEZBRk1GMzYkRkRGTUYzNiRGQ0ZYRjM2JEY+RlhGMzYkRk1GRkYzNiRGWEZYRjM2JEZDRk1GMzYkRk1GTUYzNiRGQ0ZBRjM2JEZGRkNGMzYkRlhGQ0YzNiRGREZDRjM2JEZNRlhGMzYkRk1GPUYzNiRGPUZGRjM2JEZBRkNGMzYkRlhGQUYzNiRGWEZERjM2JEZNRj5GMzYkRkNGPUY1NiRGPkY9RjM2JEZDRj5GMzYkRkFGQUYzNiRGTUZDRjM2JEZERlhGMzYkRj1GREYzNiRGQ0ZDRjM2JEY+Rj5GMzYkRj5GTUYzNiRGWEZGRjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L36" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Sanity check:</Text-field><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">evalm(E1.Rm11-Rm11.E1), evalm(E1.Rm10-Rm10.E1), evalm(E1.Rm1m1-Rm1m1.E1), evalm(E1.Rm1m2-Rm1m2.E1), evalm(E2.Rm1m2-Rm1m2.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZCLyUrZ3JvdXBhbGlnbkdGQi8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZJRjZGNkY2RjZGNkY2RjZGQEZDRkVGM0YzRjNGM0YzRjNGMy8lJmFsaWduR1ElYXhpc0YnL0ZBUSliYXNlbGluZUYnL0ZEUSdjZW50ZXJGJy9GRlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZaLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl9vLyUmZnJhbWVHRl9vLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmlvLyUtZGlzcGxheXN0eWxlR0Zpby8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zcby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaW9GPUY9L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaHAtSSNtb0dGJDYtUSgmY29tbWE7RidGPS8lJmZlbmNlR0Zpby8lKnNlcGFyYXRvckdGVy8lKXN0cmV0Y2h5R0Zpby8lKnN5bW1ldHJpY0dGaW8vJShsYXJnZW9wR0Zpby8lLm1vdmFibGVsaW1pdHNHRmlvLyUnYWNjZW50R0Zpby8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGYXFGK0ZhcUYrRmFxRitGPQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNydLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMUYxRjFGMUYwRjBGMEYwRjBGMEYwUShwcHJpbnQwRihGLEYsRixGLDcnPUYoNiQ7IiIiIiIpRjZFXFtsW282JEY4IiIkRjE2JCIiJyIiJUYxNiQiIiZGN0YxNiRGN0Y7RjE2JEY+RkBGMTYkRjtGOEYxNiRGOEZARjE2JEY7Rj5GMTYkRjciIiNGMTYkRj5GOEYxNiRGOEY9RjE2JEZARjtGMTYkRj5GO0YxNiRGR0Y7RjE2JEY3Rj1GMTYkRkBGQEYxNiRGQEZHRjE2JEY+RjdGMTYkRkAiIihGMTYkRjtGN0YxNiRGOEY+RjE2JEY3RjhGMTYkRlJGOEYxNiRGR0Y+RjE2JEY3RlJGMTYkRlJGR0YxNiRGN0Y3RjE2JEZSRjdGMTYkRj5GPkYxNiRGPUZARjE2JEY7RlJGMTYkRkBGOEYxNiRGQEY+RjE2JEY7RkBGMTYkRjtGR0YxNiRGPkZHRjE2JEY9RlJGMTYkRjhGUkYxNiRGR0ZARjE2JEZSRlJGMTYkRj1GR0YxNiRGR0ZHRjE2JEY9RjtGMTYkRkBGPUYxNiRGUkY9RjE2JEY+Rj1GMTYkRkdGUkYxNiRGR0Y3RjE2JEY3RkBGMTYkRjtGPUYxNiRGUkY7RjE2JEZSRj5GMTYkRkdGOEYxNiRGPUY3RjE2JEY4RjdGMTYkRj1GOEYxNiRGO0Y7RjE2JEZHRj1GMTYkRj5GUkYxNiRGN0Y+RjE2JEY9Rj1GMTYkRjhGOEYxNiRGOEZHRjE2JEZSRkBGMUY0RjRGNEY0</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L128" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L107" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">deg:=array(1..8,[2,1,1,0,0,-1,-1,-2]): 
showdeg:=proc(M,k)
local i,j;
global deg;
for i from 1 to 8 do for j from 1 to 8 do if(deg[i]-deg[j] = k) then print(i,j,simplify(M[i,j])) fi: od: od: 
end proc;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShzaG93ZGVnR0YoZio2JEkiTUdGKEkia0dGKDYkSSJpR0YoSSJqR0YoRihGKD8oOCQiIiJGNyIiKUkldHJ1ZUdGJj8oOCVGN0Y3RjhGOUAkLywmJkkkZGVnR0YoNiNGNkY3JkZANiNGOyEiIjklLUkmcHJpbnRHRiY2JUY2RjstSSlzaW1wbGlmeUdGJTYjJjkkNiRGNkY7Rig2I0ZARig3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L106" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L37" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L38" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"># degree 1
p1:=P2: p2:=-P1:
U1:=-1/3*(P2-p1): U2:=1/3*(P1+p2): 
u12:=1/3*(P2+p1): u21:=1/3*(P1-p2): 
u11:=1/3*P1: u22:=1/3*P2:
h1R:=1:
h1S:=0:
# degree 2
h2S:=0:
h2R:=-P1/2:
v11:=Q21:
v22:=-Q12:
v12:=(P1*P2-Q11)/4:
v21:=(P1*P2-Q11)/4:
V1:=-(P1*P2+3*Q11)/12: # this is the consequence of the normalization condition -(V1+V2)+(v21-v12)=0
V2:=(P1*P2+3*Q11)/12:
Q11:=-P1*P2/5: # this comes from degree 3
Q22:=-Q11:
#degree 3
h3S:=0:
h3R:=P1^2-Q21:
W1:=P2*Q21/3:
W2:=P1*Q12/3:
w1:=P1^2*P2/10-P2*Q21/3:
w2:=-P1*P2^2/10-P1*Q12/3:
##generic case (P1&lt;&gt;0, P2&lt;&gt;0) =&gt; based on the computations in degree 4 this case is not realized
# Q12:=-P2^2/5:
# Q21:=P1^2/5:
##degree 4 has P1*P2 term =&gt; contradiction. Return to special cases P1=0 or P2=0.
# subcase 1: P1=0, P2&lt;&gt;0
# P1:=0:
# Q21:=0:
# degree 4
# h4R:=0:
# h4S:=0:
# zeta:=0:
# degree 5
# h5R:=0:
# h5S:=0:
# !!! end of subcase 1: free parameters P2,Q12
##subcase 2: P1&lt;&gt;0, P2=0
P2:=0:
Q12:=0:
# degree 4
h4S:=0:
zeta:=0:
h4R:=-2*P1^3+5*P1*Q21:
# degree 5
h5S:=0:
h5R:=4*P1^4-16*P1^2*Q21+6*Q21^2:
Q21:=P1^2: # or Q21:=P1^2/4
# Q21:=P1^2/4:
# !!! end of subcase 2: free parameter P1
##subcase 3: P1=0, P2=0
# P1:=0:
# P2:=0:
# degree 4
# h4R:=0:
# h4S:=0:
# zeta:=Q12*Q21:
# degree 5
# h5S:=0:
# h5R:=6*Q21^2:
# degree 6: 
# Q21:=0:</Text-field>
</Input>
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L127" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">simplify(-(V1+V2)+(v21-v12)); simplify(U1); simplify(U2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L136" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">v12; v22; w2;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L41" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">EE0:=evalm(E0+h2R*Rm11-h2S*S1m1+h3R*R01-h3S*S10+h4R*R11-h4S*S11+h5R*R21+h5S*S12+U1*E1+U2*E2+V1*H1+V2*H2+W1*E1c+W2*E2c+zeta*E0c);
EE1:=evalm(E1+h1S*S1m1+3*h2S*S10+2*h3S*S11+h4S*S12+u11*H1+u21*H2+v11*E1c+v21*E2c+w1*E0c);
EE2:=evalm(E2+h1R*Rm11+3*h2R*R01+2*h3R*R11+h4R*R21+u12*H1+u22*H2+v12*E1c+v22*E2c+w2*E0c);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFRTBHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiFGM0YzLCQqJEkjUDFHRigiIiQhIicsJEY1RjdGMywkKiRGNiIiJUY4RjM3KkYzRjNGM0YzRjMsJEY1ISIkRjMsJEY7IiInNypGMywkRjZGN0YzRjNGM0YzRjlGMzcqISIiRjNGM0YzRjNGM0YzRjk3KkZFRjNGM0YzRjNGM0YzRjM3KkYzIiIiRjNGM0YzRjNGM0YzNypGM0YzRkVGM0YzLCRGNkY/RjNGMzcqRjNGM0YzRkhGSEYzRjNGM1EocHByaW50MEYoNyM9Rig2JDtGSCIiKUZQRVxbbFtvNiRGUUY3RjM2JEZBRjxGMzYkIiImRkhGRTYkRkhGN0YzNiRGPEZWRjM2JEY3RlFGMzYkRlFGVkZINiRGN0Y8RjM2JEZIIiIjRjM2JEY8RlFGOTYkRlFGQUYzNiRGVkY3RjM2JEY8RjdGMzYkRmduRjdGMzYkRkhGQUYzNiRGVkZWRjM2JEZWRmduRjM2JEY8RkhGRTYkRlYiIihGMzYkRjdGSEYzNiRGUUY8Rkg2JEZIRlFGMzYkRmJvRlFGMzYkRmduRjxGMzYkRkhGYm9GOjYkRmJvRmduRjM2JEZIRkhGMzYkRmJvRkhGMzYkRjxGPEYzNiRGQUZWRjM2JEY3RmJvRjk2JEZWRlFGMzYkRlZGPEYzNiRGN0ZWRjM2JEY3RmduRkM2JEY8RmduRjM2JEZBRmJvRjM2JEZRRmJvRjM2JEZnbkZWRjM2JEZib0Zib0YzNiRGQUZnbkZINiRGZ25GZ25GMzYkRkFGN0YzNiRGVkZBRjM2JEZib0ZBRko2JEY8RkFGMzYkRmduRmJvRjM2JEZnbkZIRjM2JEZIRlZGOTYkRjdGQUYzNiRGYm9GN0ZFNiRGYm9GPEYzNiRGZ25GUUZANiRGQUZIRjM2JEZRRkhGMzYkRkFGUUYzNiRGN0Y3RjM2JEZnbkZBRj42JEY8RmJvRjM2JEZIRjxGNDYkRkFGQUYzNiRGUUZRRjM2JEZRRmduRjM2JEZib0ZWRjM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFRTFHRihLSSdtYXRyaXhHRiU2IzcqNypJI1AxR0YoIiIhKiRGMyIiI0Y0RjRGNEY0RjQ3KkY0RjRGNCwkRjUhIiNGNUY0RjRGNDcqIiIiRjRGM0Y0RjRGNEY0RjQ3KkY0ISIiRjRGNEY0RjRGNUY0NypGNEY0RjRGNEY0RjRGNEY0NypGNEY0RjRGNEY0LCRGM0Y9RjQsJEY1Rj03KkY0RjRGNEY2Rj1GNEY0RjQ3KkY0RjRGNEY0RjRGPUY0RkBRKHBwcmludDBGKDcjPUYoNiQ7RjsiIilGSEVcW2xbbzYkRkkiIiRGNDYkIiInIiIlRjQ2JCIiJkY7RjQ2JEY7RkxGNTYkRk9GUUY0NiRGTEZJRjQ2JEZJRlFGNDYkRkxGT0Y0NiRGO0Y2RjQ2JEZPRklGNDYkRklGTkY9NiRGUUZMRjQ2JEZPRkxGNDYkRjZGTEY0NiRGO0ZORjQ2JEZRRlFGNDYkRlFGNkY0NiRGT0Y7RjQ2JEZRIiIoRjQ2JEZMRjtGOzYkRklGT0Y0NiRGO0ZJRjQ2JEZcb0ZJRjQ2JEY2Rk9GODYkRjtGXG9GNDYkRlxvRjZGNDYkRjtGO0YzNiRGXG9GO0Y0NiRGT0ZPRjQ2JEZORlFGNDYkRkxGXG9GNDYkRlFGSUY0NiRGUUZPRjQ2JEZMRlFGNDYkRkxGNkY0NiRGT0Y2Rj02JEZORlxvRjQ2JEZJRlxvRjQ2JEY2RlFGNTYkRlxvRlxvRjQ2JEZORjZGNDYkRjZGNkY0NiRGTkZMRjQ2JEZRRk5GNDYkRlxvRk5GNDYkRk9GTkY0NiRGNkZcb0Y0NiRGNkY7RjQ2JEY7RlFGNDYkRkxGTkY0NiRGXG9GTEY0NiRGXG9GT0Y2NiRGNkZJRjQ2JEZORjtGNDYkRklGO0Y0NiRGTkZJRkE2JEZMRkxGMzYkRjZGTkY0NiRGT0Zcb0Y1NiRGO0ZPRjQ2JEZORk5GQDYkRklGSUZANiRGSUY2RjQ2JEZcb0ZRRj0=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFRTJHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiEsJEkjUDFHRigiIiRGM0YzRjNGMywkKiRGNUY2RjZGMzcqISIiRjNGM0YzRjNGM0YzLCRGOCEiJDcqRjMhIidGMywkRjUiIicsJEY1RjxGM0YzRjM3KkYzRjNGM0YzRjNGQUYzRjM3KkYzRjNGOkYzRjNGM0YzRjM3KkYzRjNGM0Y6IiIjRjNGM0YzNypGM0YzRjNGM0YzRkBGM0ZBNypGM0YzRjNGM0YzRjMiIiJGM1EocHByaW50MEYoNyM9Rig2JDtGSCIiKUZNRVxbbFtvNiRGTkY2RjM2JEZAIiIlRjo2JCIiJkZIRjM2JEZIRjZGMzYkRlJGVEYzNiRGNkZORjM2JEZORlRGMzYkRjZGUkY/NiRGSEZFRjQ2JEZSRk5GMzYkRk5GQEYzNiRGVEY2Rjo2JEZSRjZGMzYkRkVGNkYzNiRGSEZARjM2JEZURlRGMzYkRlRGRUYzNiRGUkZIRjM2JEZUIiIoRjM2JEY2RkhGMzYkRk5GUkYzNiRGSEZORjM2JEZfb0ZORkE2JEZFRlJGMzYkRkhGX29GNzYkRl9vRkVGMzYkRkhGSEYzNiRGX29GSEYzNiRGUkZSRjM2JEZARlRGRTYkRjZGX29GMzYkRlRGTkYzNiRGVEZSRjM2JEY2RlRGQTYkRjZGRUY+NiRGUkZFRjM2JEZARl9vRjM2JEZORl9vRkg2JEZFRlRGMzYkRl9vRl9vRjM2JEZARkVGMzYkRkVGRUYzNiRGQEY2RjM2JEZURkBGMzYkRl9vRkBGQDYkRlJGQEZBNiRGRUZfb0YzNiRGRUZIRjo2JEZIRlRGMzYkRjZGQEYzNiRGX29GNkYzNiRGX29GUkYzNiRGRUZORjs2JEZARkhGMzYkRk5GSEYzNiRGQEZORjM2JEY2RjZGMzYkRkVGQEYzNiRGUkZfb0YzNiRGSEZSRjM2JEZARkBGMzYkRk5GTkYzNiRGTkZFRjM2JEZfb0ZURjM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L84" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L42" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">tt12:=simplify(evalm(EE1.EE2-EE2.EE1+EE0-p1*EE1-p2*EE2)):
tt01:=simplify(evalm(EE0.EE1-EE1.EE0-P1*EE0-Q11*EE1-Q21*EE2)):
tt02:=simplify(evalm(EE0.EE2-EE2.EE0-P2*EE0-Q12*EE1-Q22*EE2)):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L87" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">dg:=1: showdeg(tt12,-2+dg); showdeg(tt01,-3+dg); showdeg(tt02,-3+dg);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIiYiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L92" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">dg:=2: showdeg(tt12,-2+dg); showdeg(tt01,-3+dg); showdeg(tt02,-3+dg);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiJGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiNGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiRGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiVGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiZGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIidGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIihGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIilGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIigiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L122" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">dg:=3: showdeg(tt12,-2+dg); showdeg(tt01,-3+dg); showdeg(tt02,-3+dg);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiJGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiNGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiRGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiVGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiZGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIidGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIihGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIilGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiJGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiNGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiRGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiVGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiZGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIidGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIihGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIilGIyIiIQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L123" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">dg:=4: showdeg(tt12,-2+dg); showdeg(tt01,-3+dg); showdeg(tt02,-3+dg);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIikiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L124" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">dg:=5: showdeg(tt12,-2+dg); showdeg(tt01,-3+dg); showdeg(tt02,-3+dg);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIikiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L125" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">dg:=6: showdeg(tt12,-2+dg); showdeg(tt01,-3+dg); showdeg(tt02,-3+dg);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIikiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L126" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L100" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">eta:=Vector(8,[eta8,eta7,eta6,eta5,eta4,eta3,eta2,eta1]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRldGFHRihYKiUhR0YoRihbZ2whIyUhISEiKSIpLUkjbWlHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUScmZXRhOzhGKC1GMTYjUScmZXRhOzdGKC1GMTYjUScmZXRhOzZGKC1GMTYjUScmZXRhOzVGKC1GMTYjUScmZXRhOzRGKC1GMTYjUScmZXRhOzNGKC1GMTYjUScmZXRhOzJGKC1GMTYjUScmZXRhOzFGKDcjLSZJJ1ZlY3RvckdGJTYjSSdjb2x1bW5HRig2Iy9JJCVpZEdGKCI1VWRsKCpvUFhuVz0=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L113" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">ZZ1:=evalm(Z1*eta+EE1.eta);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkWloxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUYjNigtRiM2Ji1JJW1zdXBHRiQ2JS1GLDYlUSNQMUYnRi9GMi1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlxwLUYsNiVRJyZldGE7NkYnRi9GMkY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlcC1GIzYmRl5vRmhvLUYsNiVRJyZldGE7OEYnRi9GMkY5RmFwLUYjNiYtRiw2JVEjWjFGJ0YvRjJGaG9GaXBGOUY5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZjcS8lK2dyb3VwYWxpZ25HRmNxLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmpxLUZlbjYoLUYjNigtRiM2JkZbb0Zoby1GLDYlUScmZXRhOzRGJ0YvRjJGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmRwRmZwLUYjNihGYW9GaG9GW29GaG8tRiw2JVEnJmV0YTs1RidGL0YyRjlGYXAtRiM2JkZecUZoby1GLDYlUScmZXRhOzdGJ0YvRjJGOUY5RmFxRmRxRmZxRmhxRltyLUZlbjYoLUYjNigtRiM2JkZeb0Zob0ZecEY5RmFwLUYjNiZGXnFGaG9GXnBGOUZhcEZpcEY5RmFxRmRxRmZxRmhxRltyLUZlbjYoLUYjNigtRiM2JkZbb0Zoby1GLDYlUScmZXRhOzJGJ0YvRjJGOUZhcC1GIzYmRl5xRmhvRltzRjlGZnJGYHNGOUZhcUZkcUZmcUZocUZbci1GZW42KC1GIzYmRl5xRmhvRmNyRjlGYXFGZHFGZnFGaHFGW3ItRmVuNigtRiM2KS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGZHBGZnAtRiM2JkZbb0Zoby1GLDYlUScmZXRhOzFGJ0YvRjJGOUZmci1GIzYmRl5vRmhvLUYsNiVRJyZldGE7M0YnRi9GMkY5RmFwLUYjNiZGXnFGaG9GaHVGOUY5RmFxRmRxRmZxRmhxRltyLUZlbjYoLUYjNigtRiM2JkZecUZob0ZhdEY5RmZyRmNyRmFwLUYjNiZGYW9GaG9GW3NGOUY5RmFxRmRxRmZxRmhxRltyLUZlbjYoLUYjNilGXnUtRiM2JkZeb0Zob0ZjdUY5RmFwLUYjNiZGXnFGaG9GY3VGOUZmckZodUY5RmFxRmRxRmZxRmhxRltyRmFxRmRxRmZxLyUmYWxpZ25HUSVheGlzRicvRmJxUSliYXNlbGluZUYnL0ZlcVEnY2VudGVyRicvRmdxUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmp3LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmV4LyUmZnJhbWVHRmV4LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZieC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsxXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZdekY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRaWjFHRihLSSd2ZWN0b3JHRiU2IzcqLCgqJkkjUDFHRigiIiNJJWV0YTZHRigiIiJGNyomRjRGN0klZXRhOEdGKEY3RjcqJkkjWjFHRihGN0Y5RjdGNywoKiZGNEY1SSVldGE0R0YoRjdGNyomRjRGNUklZXRhNUdGKEY3ISIjKiZGO0Y3SSVldGE3R0YoRjdGNywoKiZGNEY3RjZGN0Y3KiZGO0Y3RjZGN0Y3RjlGNywoKiZGNEY1SSVldGEyR0YoRjdGNyomRjtGN0ZARjdGN0ZDISIiKiZGO0Y3Rj5GNywoKiZGNEY1SSVldGExR0YoRjdGSyomRjRGN0klZXRhM0dGKEY3RksqJkY7RjdGUUY3RjcsKComRjtGN0ZJRjdGN0Y+RktGQEY1LCgqJkY0RjdGT0Y3RksqJkY7RjdGT0Y3RjdGUUZLUShwcHJpbnQwRig3Iz1GKDYjO0Y3IiIpRVxbbClGN0YyRjVGPCIiJEZEIiIlRkciIiZGTCIiJ0ZNIiIoRlNGZ25GVQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L114" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">ZZ2:=evalm(Z2*eta+EE2.eta);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRaWjJHRihLSSd2ZWN0b3JHRiU2IzcqLCgqJkkjUDFHRigiIiRJJWV0YTJHRigiIiJGNSomRjRGN0klZXRhN0dGKEY3RjUqJkkjWjJHRihGN0klZXRhOEdGKEY3RjcsKComRjRGNUklZXRhMUdGKEY3ISIkKiZGO0Y3RjlGN0Y3RjwhIiIsKiomRjRGN0klZXRhNEdGKEY3RkAqJkY0RjdJJWV0YTVHRihGNyIiJyomRjtGN0klZXRhNkdGKEY3RjdGOSEiJywmKiZGNEY3SSVldGEzR0YoRjdGQComRjtGN0ZHRjdGNywmKiZGO0Y3RkVGN0Y3RkpGQiwoKiZGO0Y3Rk5GN0Y3RkUiIiNGR0ZCLCgqJkY0RjdGP0Y3RkAqJkY7RjdGNkY3RjdGTkZILCYqJkY7RjdGP0Y3RjdGNkY3UShwcHJpbnQwRig3Iz1GKDYjO0Y3IiIpRVxbbClGN0YyRlRGPUY1RkMiIiVGTCIiJkZQRkhGUiIiKEZVRmluRlg=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L115" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">ss:=solve({ZZ1[8],ZZ2[8]}, {eta2, eta3});</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjc3NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRiM2Ji1GLDYlUScmZXRhOzJGJ0YvRjItRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxvLUYjNiYtRiw2JVEjWjJGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnby1GLDYlUScmZXRhOzFGJ0YvRjJGOUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZmby9GTlEsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiVRJyZldGE7M0YnRi9GMkZZLUYjNidGaG4tRiM2Ji1GLDYlUSNQMUYnRi9GMkZjb0Zpb0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZbb0Zdby1GIzYmLUYsNiVRI1oxRidGL0YyRmNvRmlvRjlGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNzc0dGKDwkL0klZXRhMkdGKCwkKiZJI1oyR0YoIiIiSSVldGExR0YoRjQhIiIvSSVldGEzR0YoLCYqJkkjUDFHRihGNEY1RjRGNiomSSNaMUdGKEY0RjVGNEY0NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L116" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">simplify(subs(ss,ZZ1[6]));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21pR0YkNiVRI1oxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGVS1GSTYlUScmZXRhOzFGJ0ZMRk9GUS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiYtSSNtbkdGJDYkUSIyRidGL0ZRLUZJNiVRI1AxRidGTEZPRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkRGSEYvRi9GL0Yv">LCQqKEkjWjFHNiIiIiJJJWV0YTFHRiVGJiwmSSNQMUdGJSIiI0YkISIiRiZGKw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L117" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">simplify(subs(ss,ZZ2[7]));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYkLUYjNiktSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRI1oyRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMkYnRjQvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUYxNi1RKCZtaW51cztGJ0Y0RjdGOkY8Rj5GQEZCRkRGRkZJLUYjNiYtRlg2JFEiOUYnRjQtRjE2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGN0Y6RjxGPkZARkJGRC9GR1EmMC4wZW1GJy9GSkZkby1GTzYlUSNQMUYnRlJGVUY0LUYxNi1RJyZwbHVzO0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRiM2Ji1GWDYkUSI2RidGNEZgby1GTzYlUSNaMUYnRlJGVUY0RjRGNEZgby1GTzYlUScmZXRhOzFGJ0ZSRlVGNA==">KiYsKCokSSNaMkc2IiIiIyEiIkkjUDFHRiYhIipJI1oxR0YmIiInIiIiSSVldGExR0YmRi0=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L118" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L129" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">evalm(EE1.EE2-EE2.EE1+EE0+P1*EE2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMUYxRjFGMUYwRjBGMEYwRjBGMEYwUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY2RVxbbFtvNiRGOCIiJEYxNiQiIiciIiVGMTYkIiImRjdGMTYkRjdGO0YxNiRGPkZARjE2JEY7RjhGMTYkRjhGQEYxNiRGO0Y+RjE2JEY3IiIjRjE2JEY+RjhGMTYkRjhGPUYxNiRGQEY7RjE2JEY+RjtGMTYkRkdGO0YxNiRGN0Y9RjE2JEZARkBGMTYkRkBGR0YxNiRGPkY3RjE2JEZAIiIoRjE2JEY7RjdGMTYkRjhGPkYxNiRGN0Y4RjE2JEZSRjhGMTYkRkdGPkYxNiRGN0ZSRjE2JEZSRkdGMTYkRjdGN0YxNiRGUkY3RjE2JEY+Rj5GMTYkRj1GQEYxNiRGO0ZSRjE2JEZARjhGMTYkRkBGPkYxNiRGO0ZARjE2JEY7RkdGMTYkRj5GR0YxNiRGPUZSRjE2JEY4RlJGMTYkRkdGQEYxNiRGUkZSRjE2JEY9RkdGMTYkRkdGR0YxNiRGPUY7RjE2JEZARj1GMTYkRlJGPUYxNiRGPkY9RjE2JEZHRlJGMTYkRkdGN0YxNiRGN0ZARjE2JEY7Rj1GMTYkRlJGO0YxNiRGUkY+RjE2JEZHRjhGMTYkRj1GN0YxNiRGOEY3RjE2JEY9RjhGMTYkRjtGO0YxNiRGR0Y9RjE2JEY+RlJGMTYkRjdGPkYxNiRGPUY9RjE2JEY4RjhGMTYkRjhGR0YxNiRGUkZARjE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L119" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">evalm(EE0.EE1-EE1.EE0-P1*(EE0+P1*EE2));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMUYxRjFGMUYwRjBGMEYwRjBGMEYwUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY2RVxbbFtvNiRGOCIiJEYxNiQiIiciIiVGMTYkIiImRjdGMTYkRjdGO0YxNiRGPkZARjE2JEY7RjhGMTYkRjhGQEYxNiRGO0Y+RjE2JEY3IiIjRjE2JEY+RjhGMTYkRjhGPUYxNiRGQEY7RjE2JEY+RjtGMTYkRkdGO0YxNiRGN0Y9RjE2JEZARkBGMTYkRkBGR0YxNiRGPkY3RjE2JEZAIiIoRjE2JEY7RjdGMTYkRjhGPkYxNiRGN0Y4RjE2JEZSRjhGMTYkRkdGPkYxNiRGN0ZSRjE2JEZSRkdGMTYkRjdGN0YxNiRGUkY3RjE2JEY+Rj5GMTYkRj1GQEYxNiRGO0ZSRjE2JEZARjhGMTYkRkBGPkYxNiRGO0ZARjE2JEY7RkdGMTYkRj5GR0YxNiRGPUZSRjE2JEY4RlJGMTYkRkdGQEYxNiRGUkZSRjE2JEY9RkdGMTYkRkdGR0YxNiRGPUY7RjE2JEZARj1GMTYkRlJGPUYxNiRGPkY9RjE2JEZHRlJGMTYkRkdGN0YxNiRGN0ZARjE2JEY7Rj1GMTYkRlJGO0YxNiRGUkY+RjE2JEZHRjhGMTYkRj1GN0YxNiRGOEY3RjE2JEY9RjhGMTYkRjtGO0YxNiRGR0Y9RjE2JEY+RlJGMTYkRjdGPkYxNiRGPUY9RjE2JEY4RjhGMTYkRjhGR0YxNiRGUkZARjE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L120" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">evalm(EE0.EE2-EE2.EE0);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzcqNyoiIiFGMUYxRjFGMUYxRjFGMUYwRjBGMEYwRjBGMEYwUShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiKUY2RVxbbFtvNiRGOCIiJEYxNiQiIiciIiVGMTYkIiImRjdGMTYkRjdGO0YxNiRGPkZARjE2JEY7RjhGMTYkRjhGQEYxNiRGO0Y+RjE2JEY3IiIjRjE2JEY+RjhGMTYkRjhGPUYxNiRGQEY7RjE2JEY+RjtGMTYkRkdGO0YxNiRGN0Y9RjE2JEZARkBGMTYkRkBGR0YxNiRGPkY3RjE2JEZAIiIoRjE2JEY7RjdGMTYkRjhGPkYxNiRGN0Y4RjE2JEZSRjhGMTYkRkdGPkYxNiRGN0ZSRjE2JEZSRkdGMTYkRjdGN0YxNiRGUkY3RjE2JEY+Rj5GMTYkRj1GQEYxNiRGO0ZSRjE2JEZARjhGMTYkRkBGPkYxNiRGO0ZARjE2JEY7RkdGMTYkRj5GR0YxNiRGPUZSRjE2JEY4RlJGMTYkRkdGQEYxNiRGUkZSRjE2JEY9RkdGMTYkRkdGR0YxNiRGPUY7RjE2JEZARj1GMTYkRlJGPUYxNiRGPkY9RjE2JEZHRlJGMTYkRkdGN0YxNiRGN0ZARjE2JEY7Rj1GMTYkRlJGO0YxNiRGUkY+RjE2JEZHRjhGMTYkRj1GN0YxNiRGOEY3RjE2JEY9RjhGMTYkRjtGO0YxNiRGR0Y9RjE2JEY+RlJGMTYkRjdGPkYxNiRGPUY9RjE2JEY4RjhGMTYkRjhGR0YxNiRGUkZARjE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L121" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Case_I_3.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2018" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1200" rtablesize="10" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L1" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart: with(LinearAlgebra): with(DifferentialGeometry): with(LieAlgebras):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Basis A1, ..., A8 in sl(3)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A1:=Matrix(3,3): A1[1,3]:=1: evalm(A1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0LUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRj5GQUZDLUYyNihGNEY0RjRGPkZBRkNGTi8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0LUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRj5GQUZDLUYyNihGNEY0RjRGPkZBRkNGTi8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG9GOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmdw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A2:=Matrix(3,3): A2[1,2]:=1: evalm(A2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGRy1GNTYoLUY4NiRGR0Y7Rj5GQUZDRkVGSEY0Rj5GQUZDLUYyNihGNEY0RjRGPkZBRkNGTi8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGRy1GNTYoLUY4NiRGR0Y7Rj5GQUZDRkVGSEY0Rj5GQUZDLUYyNihGNEY0RjRGPkZBRkNGTi8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG9GOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmdw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L7" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A3:=Matrix(3,3): A3[2,3]:=1: evalm(A3);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkMtRjI2KEY0RjQtRjU2KC1GODYkRkdGO0Y+RkFGQ0ZFRkhGPkZBRkNGMS8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkMtRjI2KEY0RjQtRjU2KC1GODYkRkdGO0Y+RkFGQ0ZFRkhGPkZBRkNGMS8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG9GOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmdw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L8" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A4:=Matrix(3,3): A4[1,1]:=1: A4[2,2]:=-1: evalm(A4);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR0Y6LyUrY29sdW1uc3BhbkdGOi1GNTYoLUY4NiRRIjBGJ0Y7Rj5GQUZDRkVGR0ZJRj5GQUZDLUYyNihGSS1GNTYoLUY4NiRRKyZ1bWludXMwOzFGJ0Y7Rj5GQUZDRkVGR0ZJRj5GQUZDLUYyNihGSUZJRklGPkZBRkMvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX28vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGam8vJSZmcmFtZUdGam8vJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR1EmZmFsc2VGJy8lLWVxdWFsY29sdW1uc0dGZHAvJS1kaXNwbGF5c3R5bGVHRmRwLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmdvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZkcEY7RjsvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZjcQ==">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR0Y6LyUrY29sdW1uc3BhbkdGOi1GNTYoLUY4NiRRIjBGJ0Y7Rj5GQUZDRkVGR0ZJRj5GQUZDLUYyNihGSS1GNTYoLUY4NiRRKyZ1bWludXMwOzFGJ0Y7Rj5GQUZDRkVGR0ZJRj5GQUZDLUYyNihGSUZJRklGPkZBRkMvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX28vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGam8vJSZmcmFtZUdGam8vJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR1EmZmFsc2VGJy8lLWVxdWFsY29sdW1uc0dGZHAvJS1kaXNwbGF5c3R5bGVHRmRwLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmdvRjsvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZecQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L9" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A5:=Matrix(3,3): A5[2,2]:=1: A5[3,3]:=-1: evalm(A5);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkMtRjI2KEY0LUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRjRGPkZBRkMtRjI2KEY0RjQtRjU2KC1GODYkUSsmdW1pbnVzMDsxRidGO0Y+RkFGQ0ZFRkhGPkZBRkMvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX28vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGam8vJSZmcmFtZUdGam8vJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR1EmZmFsc2VGJy8lLWVxdWFsY29sdW1uc0dGZHAvJS1kaXNwbGF5c3R5bGVHRmRwLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmdvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZkcEY7RjsvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZjcQ==">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkMtRjI2KEY0LUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRjRGPkZBRkMtRjI2KEY0RjQtRjU2KC1GODYkUSsmdW1pbnVzMDsxRidGO0Y+RkFGQ0ZFRkhGPkZBRkMvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX28vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGam8vJSZmcmFtZUdGam8vJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR1EmZmFsc2VGJy8lLWVxdWFsY29sdW1uc0dGZHAvJS1kaXNwbGF5c3R5bGVHRmRwLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmdvRjsvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZecQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L10" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A6:=Matrix(3,3): A6[3,2]:=1: evalm(A6);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkNGMS1GMjYoRjQtRjU2KC1GODYkRkdGO0Y+RkFGQ0ZFRkhGNEY+RkFGQy8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkNGMS1GMjYoRjQtRjU2KC1GODYkRkdGO0Y+RkFGQ0ZFRkhGNEY+RkFGQy8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG9GOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmdw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L11" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A7:=Matrix(3,3): A7[2,1]:=1: evalm(A7);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkMtRjI2KC1GNTYoLUY4NiRGR0Y7Rj5GQUZDRkVGSEY0RjRGPkZBRkNGMS8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkMtRjI2KC1GNTYoLUY4NiRGR0Y7Rj5GQUZDRkVGSEY0RjRGPkZBRkNGMS8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG9GOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmdw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L12" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A8:=Matrix(3,3): A8[3,1]:=1: evalm(A8);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkNGMS1GMjYoLUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRjRGNEY+RkFGQy8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRl1wRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlxx">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGPkZBRkNGMS1GMjYoLUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRjRGNEY+RkFGQy8lJmFsaWduR1ElYXhpc0YnL0Y/USliYXNlbGluZUYnL0ZCUSdjZW50ZXJGJy9GRFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zobi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjby8lJmZyYW1lR0Zjby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZdcC8lLWRpc3BsYXlzdHlsZUdGXXAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYG9GOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmdw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">L := LieAlgebraData([A1,A2,A3,A4,A5,A6,A7,A8], sl3);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJMR0YoNzcvNyRJI2UxRzYjL0knX2xvY2FsR0YmSTBfbjE5OTI1OTU4MjM1MjBHRihJI2U0RzYjL0Y0STBfbjE5OTI1OTU4MjM3MTJHRigsJEYxISIiLzckRjFJI2U1RzYjL0Y0STBfbjE5OTI1OTU4MjM3NzZHRihGOi83JEYxSSNlNkc2Iy9GNEkwX24xOTkyNTk1ODIzODQwR0YoSSNlMkc2Iy9GNEkwX24xOTkyNTk1ODIzNTg0R0YoLzckRjFJI2U3RzYjL0Y0STBfbjE5OTI1OTU4MjM5MDRHRigsJEkjZTNHNiMvRjRJMF9uMTk5MjU5NTgyMzY0OEdGKEY7LzckRjFJI2U4RzYjL0Y0STBfbjE5OTI1OTU4MjM5NjhHRigsJkY2IiIiRj5GaG4vNyRGSEZTRjEvNyRGSEY2LCQqJiIiI0ZobkZIRmhuRjsvNyRGSEY+RkgvNyRGSEZORjYvNyRGSEZZLCRGREY7LzckRlNGNkZTLzckRlNGPiwkKiZGX29GaG5GU0ZobkY7LzckRlNGREY+LzckRlNGWUZOLzckRjZGREZELzckRjZGTiwkKiZGX29GaG5GTkZobkY7LzckRjZGWSwkRllGOy83JEY+RkQsJComRl9vRmhuRkRGaG5GOy83JEY+Rk5GTi83JEY+RllGaXAvNyRGREZORlk3Iy1JJF9ER0dGKDYjNyQ3JVErTGllQWxnZWJyYUYoSSRzbDNHRig3JCIiKT1GKEkmZmFsc2VHRiZFXFtsITc4NyQ3JUZobiIiJUZobkY7NyQ3JUZobiIiJkZobkY7NyQ3JUZobiIiJ0Zfb0ZobjckNyVGaG4iIigiIiRGOzckNyVGaG5GXXJGZHJGaG43JDclRmhuRl1yRmdyRmhuNyQ3JUZfb0Zec0ZobkZobjckNyVGX29GZHJGX28hIiM3JDclRl9vRmdyRl9vRmhuNyQ3JUZfb0Zdc0ZkckZobjckNyVGX29GXXJGanJGOzckNyVGXnNGZHJGXnNGaG43JDclRl5zRmdyRl5zRmdzNyQ3JUZec0ZqckZnckZobjckNyVGXnNGXXJGXXNGaG43JDclRmRyRmpyRmpyRmhuNyQ3JUZkckZdc0Zdc0ZnczckNyVGZHJGXXJGXXJGOzckNyVGZ3JGanJGanJGZ3M3JDclRmdyRl1zRl1zRmhuNyQ3JUZnckZdckZdckY7NyQ3JUZqckZdc0ZdckZobg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L28" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">DGsetup(L);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVExTGllfmFsZ2VicmE6fnNsM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">STFMaWV+YWxnZWJyYTp+c2wzRzYi</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L29" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">sl3adj:=Adjoint();</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14" drawlabel="true">
<Input><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L30" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Basis of the adjoint representation:</Text-field><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">E0:=sl3adj[8]; E1:=sl3adj[7]; E2:=sl3adj[6]; </Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNEY0RjRGNEY0RjRGNEZERkdGSUYxRjEtRjI2LS1GNTYoLUYsNiQtSSNtb0dGJDYvUSomdW1pbnVzMDtGJ0Y7Rj5GQS8lJmZlbmNlR0ZALyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmRvLUY4NiZGTUY7Rj5GQUZERkdGSUZLRk5GNEY0RjRGNEY0RjRGNEZERkdGSUZQLUYyNi1GNC1GNTYoRmdvRkRGR0ZJRktGTkY0RjRGNEY0RjRGNEZERkdGSS1GMjYtRjRGNEZSRjRGNEY0RjRGNEZERkdGSS1GMjYtRjRGNEY0RltwRltwRjRGNEY0RkRGR0ZJLyUmYWxpZ25HUSVheGlzRicvRkVRKWJhc2VsaW5lRicvRkhRJnJpZ2h0RicvRkpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX3EvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGanEvJSZmcmFtZUdGanEvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdGZ3AvJTBtaW5sYWJlbHNwYWNpbmdHRmdxRjtGPkZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNEY0RjRGNEY0RjRGNEZERkdGSUYxLUYyNi0tRjU2KC1GODYmRk1GO0Y+RkFGREZHRklGS0ZORjRGNEY0RjRGNEY0RjRGREZHRkktRjI2LUY0LUY1NigtRiw2JC1JI21vR0YkNi9RKiZ1bWludXMwO0YnRjtGPkZBLyUmZmVuY2VHRkAvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGam9GVEZERkdGSUZLRk5GNEY0RjRGNEY0RjRGREZHRklGMUYxLUYyNi1GNEY0RjQtRjU2KC1GODYmUSIyRidGO0Y+RkFGREZHRklGS0ZORlhGNEY0RjRGREZHRkktRjI2LUY0RjRGNEY0RjRGWEY0RjRGREZHRkkvJSZhbGlnbkdRJWF4aXNGJy9GRVEpYmFzZWxpbmVGJy9GSFEmcmlnaHRGJy9GSlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZkcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zfci8lJmZyYW1lR0Zfci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR0ZccS8lMG1pbmxhYmVsc3BhY2luZ0dGXHJGO0Y+RkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNFMkdGKC1JJ1JUQUJMRUdGKDYlIjUlcDxgSW1ndVklPS1JJ01BVFJJWEdGKDYjNyo3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjdGN0Y3RjdGN0Y3Rjc3Ki1GODYjUSsmdW1pbnVzMDsxRihGN0Y3RjdGN0Y3RjdGN0Y2RjY3KkY3RjdGP0Y3RjdGN0Y3Rjc3KkY3RjdGN0Y/LUY4NiNRIjJGKEY3RjdGN0Y2NypGN0Y3RjdGN0Y3RjctRjg2I1EiMUYoRjdJJ01hdHJpeEdGJTcjLUZLNiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L61" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">H1:=sl3adj[4]; H2:=sl3adj[5];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdGOi8lK2NvbHVtbnNwYW5HRjotRjU2KC1GODYmUSIwRidGO0Y+RkFGREZHRklGS0ZNRk9GT0ZPRk9GT0ZPRkRGR0ZJLUYyNi1GTy1GNTYoLUY4NiZRIjJGJ0Y7Rj5GQUZERkdGSUZLRk1GT0ZPRk9GT0ZPRk9GREZHRkktRjI2LUZPRk8tRjU2KC1GLDYkLUkjbW9HRiQ2L1EqJnVtaW51czA7RidGO0Y+RkEvJSZmZW5jZUdGQC8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZfcEY3RkRGR0ZJRktGTUZPRk9GT0ZPRk9GREZHRkktRjI2LUZPRk9GT0ZPRk9GT0ZPRk9GREZHRklGYnAtRjI2LUZPRk9GT0ZPRk9GNEZPRk9GREZHRkktRjI2LUZPRk9GT0ZPRk9GTy1GNTYoLUYsNiRGW29GWEZERkdGSUZLRk1GT0ZERkdGSS1GMjYtRk9GT0ZPRk9GT0ZPRk9GZ25GREZHRkkvJSZhbGlnbkdRJWF4aXNGJy9GRVEpYmFzZWxpbmVGJy9GSFEmcmlnaHRGJy9GSlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zcci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Znci8lJmZyYW1lR0Znci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR0ZkcS8lMG1pbmxhYmVsc3BhY2luZ0dGZHJGO0Y+RkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNIMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tSShtZmVuY2VkR0YkNigtRiw2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y8LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zgby8lK2dyb3VwYWxpZ25HRmBvLyUocm93c3BhbkdGXW8vJStjb2x1bW5zcGFuR0Zdby1GaG42KC1GW282JFEiMEYnRjxGXm9GYW9GY29GZW9GZ29GaW9GaW9GaW9GaW9GaW9GaW9GXm9GYW9GY28tRmVuNi1GaW8tRmhuNigtRltvNiRRKyZ1bWludXMwOzFGJ0Y8Rl5vRmFvRmNvRmVvRmdvRmlvRmlvRmlvRmlvRmlvRmlvRl5vRmFvRmNvLUZlbjYtRmlvRmlvLUZobjYoLUZbbzYkUSIyRidGPEZeb0Zhb0Zjb0Zlb0Znb0Zpb0Zpb0Zpb0Zpb0Zpb0Zeb0Zhb0Zjby1GZW42LUZpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zeb0Zhb0Zjb0ZccS1GZW42LUZpb0Zpb0Zpb0Zpb0Zpby1GaG42KC1GW282JFErJnVtaW51czA7MkYnRjxGXm9GYW9GY29GZW9GZ29GaW9GaW9GXm9GYW9GY28tRmVuNi1GaW9GaW9GaW9GaW9GaW9GaW9GZ25GaW9GXm9GYW9GY28tRmVuNi1GaW9GaW9GaW9GaW9GaW9GaW9GaW9GYHBGXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSdjZW50ZXJGJy9GZG9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Y0LyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZnIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYXMvJSZmcmFtZUdGYXMvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl5zLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZpdEY8LUZTNigtRiw2Ji1GWDY8LUZlbjYtLUZobjYoLUZbbzYmRl1vRmR0Rmd0RjxGXm9GYW9GY29GZW9GZ28tRmhuNigtRltvNiZGXXBGZHRGZ3RGPEZeb0Zhb0Zjb0Zlb0Znb0ZedkZedkZedkZedkZedkZedkZeb0Zhb0Zjby1GZW42LUZedi1GaG42KC1GLDYnLUY5Ni9RKiZ1bWludXMwO0YnRmR0Rmd0RjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZcd0ZcdkZkdEZndEY8Rl5vRmFvRmNvRmVvRmdvRl52Rl52Rl52Rl52Rl52Rl52Rl5vRmFvRmNvLUZlbjYtRl52Rl52LUZobjYoLUZbbzYmRltxRmR0Rmd0RjxGXm9GYW9GY29GZW9GZ29GXnZGXnZGXnZGXnZGXnZGXm9GYW9GY28tRmVuNi1GXnZGXnZGXnZGXnZGXnZGXnZGXnZGXnZGXm9GYW9GY29GZHctRmVuNi1GXnZGXnZGXnZGXnZGXnYtRmhuNigtRiw2J0ZodkZid0ZkdEZndEY8Rl5vRmFvRmNvRmVvRmdvRl52Rl52Rl5vRmFvRmNvLUZlbjYtRl52Rl52Rl52Rl52Rl52Rl52Rmp1Rl52Rl5vRmFvRmNvLUZlbjYtRl52Rl52Rl52Rl52Rl52Rl52Rl52RmR2Rl5vRmFvRmNvRmlxRlxyL0Zib0ZhdEZgckZickZkckZnckZpckZcc0Zfc0Zic0Zkc0Zmc0Zpc0ZbdEZddEZfdEZidEZkdEZndEY8RmR0Rmd0RjwvRl11USJbRicvRmB1USJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNIMkdGKC1JJ1JUQUJMRUdGKDYlIjV1dkowajFZblc9LUknTUFUUklYR0YoNiM3KjcqLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIxRigtRjg2I1EiMEYoRj5GPkY+Rj5GPkY+NypGPi1GODYjUSsmdW1pbnVzMDsxRihGPkY+Rj5GPkY+Rj43KkY+Rj4tRjg2I1EiMkYoRj5GPkY+Rj5GPjcqRj5GPkY+Rj5GPkY+Rj5GPkZJNypGPkY+Rj5GPkY+LUY4NiNRKyZ1bWludXMwOzJGKEY+Rj43KkY+Rj5GPkY+Rj5GPkY3Rj43KkY+Rj5GPkY+Rj5GPkY+RkJJJ01hdHJpeEdGJTcjLUZQNiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L62" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">E0c:=sl3adj[1];  E1c:=sl3adj[2]; E2c:=sl3adj[3];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNEY0LUY1NigtRiw2JC1JI21vR0YkNi9RKiZ1bWludXMwO0YnRjtGPkZBLyUmZmVuY2VHRkAvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGYm8tRjg2JkZNRjtGPkZBRkRGR0ZJRktGTkZQRjRGNEY0RkRGR0ZJLUYyNi1GNEY0RjRGNEY0LUY1NihGZW9GREZHRklGS0ZORjRGNEZERkdGSS1GMjYtRjRGNEY0RjRGNEY0RlBGNEZERkdGSS1GMjYtRjRGNEY0RjRGNEY0RjRGaW9GREZHRklGXXAtRjI2LUY0RjRGNEY0RjRGNEY0RjRGREZHRklGX3BGX3AvJSZhbGlnbkdRJWF4aXNGJy9GRVEpYmFzZWxpbmVGJy9GSFEmcmlnaHRGJy9GSlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZfcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZqcS8lJmZyYW1lR0ZqcS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR0ZncC8lMG1pbmxhYmVsc3BhY2luZ0dGZ3FGO0Y+RkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNC1GNTYoLUY4NiZGTUY7Rj5GQUZERkdGSUZLRk5GNEY0RjRGNEY0RkRGR0ZJLUYyNi1GNEY0RjQtRjU2KC1GLDYkLUkjbW9HRiQ2L1EqJnVtaW51czA7RidGO0Y+RkEvJSZmZW5jZUdGQC8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zoby1GODYmUSIyRidGO0Y+RkFGREZHRklGS0ZORlBGNEY0RjRGREZHRkktRjI2LUY0RjRGNEY0RjRGNEY0RjRGREZHRkktRjI2LUY0RjRGNEY0RjRGNEZQRjRGREZHRklGXnAtRjI2LUY0RjRGNEY0RjRGNEY0LUY1NigtRiw2JEZaRlJGREZHRklGS0ZORkRGR0ZJRl5wRl5wLyUmYWxpZ25HUSVheGlzRicvRkVRKWJhc2VsaW5lRicvRkhRJnJpZ2h0RicvRkpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZnEvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYXIvJSZmcmFtZUdGYXIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdGXnEvJTBtaW5sYWJlbHNwYWNpbmdHRl5yRjtGPkZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFMmNHRigtSSdSVEFCTEVHRig2JSI1TXRKMGoxWW5XPS1JJ01BVFJJWEdGKDYjNyo3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoLUY4NiNRKyZ1bWludXMwOzFGKEY3RjdGN0Y3RjdGNzcqRjdGN0Y3RjdGN0Y3RjdGNzcqRjdGN0Y3LUY4NiNRIjFGKC1GODYjUSsmdW1pbnVzMDsyRihGN0Y3RjdGQTcqRjdGN0Y3RjdGN0ZDRjdGN0ZBNypGN0Y3RjdGN0Y3RjdGN0ZDRkFJJ01hdHJpeEdGJTcjLUZLNiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L58" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Basis of Gamma_{0,3}</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S12:=Matrix(8,8): S12[1,6]:=1: S12[3,8]:=-1: evalm(S12);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0LUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRjRGNEY+RkFGQy1GMjYtRjRGNEY0RjRGNEY0RjRGNEY+RkFGQy1GMjYtRjRGNEY0RjRGNEY0RjQtRjU2KC1GODYkUSsmdW1pbnVzMDsxRidGO0Y+RkFGQ0ZFRkhGPkZBRkNGTkZORk5GTkZOLyUmYWxpZ25HUSVheGlzRicvRj9RKWJhc2VsaW5lRicvRkJRJ2NlbnRlckYnL0ZEUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl9vLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmpvLyUmZnJhbWVHRmpvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmRwLyUtZGlzcGxheXN0eWxlR0ZkcC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Znby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGZHBGO0Y7L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGY3E=">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0LUY1NigtRjg2JEZHRjtGPkZBRkNGRUZIRjRGNEY+RkFGQy1GMjYtRjRGNEY0RjRGNEY0RjRGNEY+RkFGQy1GMjYtRjRGNEY0RjRGNEY0RjQtRjU2KC1GODYkUSsmdW1pbnVzMDsxRidGO0Y+RkFGQ0ZFRkhGPkZBRkNGTkZORk5GTkZOLyUmYWxpZ25HUSVheGlzRicvRj9RKWJhc2VsaW5lRicvRkJRJ2NlbnRlckYnL0ZEUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl9vLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmpvLyUmZnJhbWVHRmpvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmRwLyUtZGlzcGxheXN0eWxlR0ZkcC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Znb0Y7L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGXnE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L22" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S11:=evalm(E2.S12-S12.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUzExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWkZaLUZlbjYoLUZobjYkRmRvRjlGW29GXm9GYG9GYm9GZW8tRmVuNigtRmhuNiRRKyZ1bWludXMwOzJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsxRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGW29GXm9GYG8tRlg2LUZaRlpGWkZaRlpGWkZnb0ZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZnb0Zbb0Zeb0Zgb0ZpcEZpcEZpcC8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlci8lJmZyYW1lR0Zlci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGXXRGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkUzExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWkZaLUZlbjYoLUZobjYkRmRvRjlGW29GXm9GYG9GYm9GZW8tRmVuNigtRmhuNiRRKyZ1bWludXMwOzJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsxRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGW29GXm9GYG8tRlg2LUZaRlpGWkZaRlpGWkZnb0ZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZnb0Zbb0Zeb0Zgb0ZpcEZpcEZpcC8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlci8lJmZyYW1lR0Zlci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnJGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmhz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L24" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S10:=evalm(E2.S11-S11.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUzEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWi1GZW42KC1GaG42JFErJnVtaW51czA7MkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGZ28tRmVuNigtRmhuNiRRIjRGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRmNwLUZYNi1GWkZaRlpGWkZaRlpGZ29GWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZaRlotRmVuNigtRmhuNiRRIjJGJ0Y5RltvRl5vRmBvRmJvRmVvRltvRl5vRmBvRmNwRmNwLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRltyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmZyLyUmZnJhbWVHRmZyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zjci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZedEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkUzEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWi1GZW42KC1GaG42JFErJnVtaW51czA7MkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGZ28tRmVuNigtRmhuNiRRIjRGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRmNwLUZYNi1GWkZaRlpGWkZaRlpGZ29GWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZaRlotRmVuNigtRmhuNiRRIjJGJ0Y5RltvRl5vRmBvRmJvRmVvRltvRl5vRmBvRmNwRmNwLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRltyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmZyLyUmZnJhbWVHRmZyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZjckY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaXM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L63" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">S01:=evalm(E1.S11-S11.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUzAxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRGZG9GOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsxRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZfcEZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZnb0ZaRlpGW29GXm9GYG9GZHBGW3AtRlg2LUZaRlpGWkZaRlpGWkZaRl9wRltvRl5vRmBvRltwLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmVxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmByLyUmZnJhbWVHRmByLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zdci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zoc0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkUzAxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRGZG9GOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsxRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZfcEZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZnb0ZaRlpGW29GXm9GYG9GZHBGW3AtRlg2LUZaRlpGWkZaRlpGWkZaRl9wRltvRl5vRmBvRltwLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmVxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmByLyUmZnJhbWVHRmByLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZdckY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGY3M=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L64" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">S00:=evalm(E1.S10-S10.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUzAwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMkYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRRIjBGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ28tRmVuNigtRmhuNiRRKyZ1bWludXMwOzJGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GXnBGZ29GZ29GZ29GZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0ZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs0RidGOUZbb0Zeb0Zgb0Zib0Zlb0Znb0Znb0Znb0Zbb0Zeb0Zgby1GWDYtRmdvRmdvRmdvLUZlbjYoLUZobjYkUSI0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZecEZnb0Znb0Znb0Zbb0Zeb0Zgby1GWDYtRmdvRmdvRmdvRmdvRmdvRlpGZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0Znb0Znb0Znb0ZaRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GZ29GZ29GZ29GZ29GZ29GXnBGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZnIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYXMvJSZmcmFtZUdGYXMvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl5zLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRml0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkUzAwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMkYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRRIjBGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ28tRmVuNigtRmhuNiRRKyZ1bWludXMwOzJGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GXnBGZ29GZ29GZ29GZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0ZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs0RidGOUZbb0Zeb0Zgb0Zib0Zlb0Znb0Znb0Znb0Zbb0Zeb0Zgby1GWDYtRmdvRmdvRmdvLUZlbjYoLUZobjYkUSI0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZecEZnb0Znb0Znb0Zbb0Zeb0Zgby1GWDYtRmdvRmdvRmdvRmdvRmdvRlpGZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0Znb0Znb0Znb0ZaRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GZ29GZ29GZ29GZ29GZ29GXnBGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZnIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYXMvJSZmcmFtZUdGYXMvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl5zRjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZkdA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L65" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Sm11:=evalm(E1.S00-S00.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElU20xMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtLUZlbjYoLUZobjYkUSI0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZecEZXLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzRGJ0Y5RltvRl5vRmBvRmJvRmVvRmJwRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRmJwRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZmcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zhci8lJmZyYW1lR0Zhci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaXNGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVElU20xMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Iy1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtLUZlbjYoLUZobjYkUSI0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZecEZXLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzRGJ0Y5RltvRl5vRmBvRmJvRmVvRmJwRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRmJwRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZmcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zhci8lJmZyYW1lR0Zhci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnJGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmRz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L25" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S1m1:=evalm(E2.S10-S10.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUzFtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG8tRlg2LUZaRlotRmVuNigtRmhuNiRRIjZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXRldGVy1GWDYtRlpGWkZaRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRltvRl5vRmBvRldGVy8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXNGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVElUzFtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Iy1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG8tRlg2LUZaRlotRmVuNigtRmhuNiRRIjZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXRldGVy1GWDYtRlpGWkZaRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRltvRl5vRmBvRldGVy8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanFGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmBz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L66" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">S0m1:=evalm(E1.S1m1-S1m1.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUzBtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG8tRlg2LS1GZW42KC1GaG42JFErJnVtaW51czA7NkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRmlvRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRIzEyRidGOUZbb0Zeb0Zgb0Zib0Zlb0Zpb0ZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlpGWkZaRlotRmVuNigtRmhuNiRRIjZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRl50Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVElUzBtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Iy1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG8tRlg2LS1GZW42KC1GaG42JFErJnVtaW51czA7NkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRmlvRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRIzEyRidGOUZbb0Zeb0Zgb0Zib0Zlb0Zpb0ZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlpGWkZaRlotRmVuNigtRmhuNiRRIjZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyRjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zpcw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L68" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Sm10:=evalm(E1.S00-S00.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElU20xMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtLUZlbjYoLUZobjYkUSI0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZecEZXLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzRGJ0Y5RltvRl5vRmBvRmJvRmVvRmJwRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRmJwRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZmcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zhci8lJmZyYW1lR0Zhci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaXNGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVElU20xMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Iy1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtLUZlbjYoLUZobjYkUSI0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZecEZXLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzRGJ0Y5RltvRl5vRmBvRmJvRmVvRmJwRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRmJwRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZmcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zhci8lJmZyYW1lR0Zhci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnJGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmRz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L67" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Sm1m1:=evalm(E1.S0m1-S0m1.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmU20xbTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGVy1GWDYtLUZlbjYoLUZobjYkUSMxMkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWi1GZW42KC1GaG42JFEsJnVtaW51czA7MTJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaLUZlbjYoLUZobjYkUSwmdW1pbnVzMDsyNEYnRjlGW29GXm9GYG9GYm9GZW9GaW9GWkZaRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRl50Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEmU20xbTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiMtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGVy1GWDYtLUZlbjYoLUZobjYkUSMxMkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWi1GZW42KC1GaG42JFEsJnVtaW51czA7MTJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaLUZlbjYoLUZobjYkUSwmdW1pbnVzMDsyNEYnRjlGW29GXm9GYG9GYm9GZW9GaW9GWkZaRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyRjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zpcw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L69" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Sm2m1:=evalm(E1.Sm1m1-Sm1m1.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmU20ybTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXRldGVy1GWDYtLUZlbjYoLUZobjYkUSMzNkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlotRmVuNigtRmhuNiRRLCZ1bWludXMwOzM2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXNGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEmU20ybTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiMtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXRldGVy1GWDYtLUZlbjYoLUZobjYkUSMzNkYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlotRmVuNigtRmhuNiRRLCZ1bWludXMwOzM2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanFGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmBz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L26" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Sanity check</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">evalm(E2.S1m1-S1m1.E2), evalm(E2.S0m1-S0m1.E2), evalm(E2.Sm1m1-Sm1m1.E2), evalm(E2.Sm2m1-Sm2m1.E2), evalm(E1.Sm2m1-Sm2m1.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZCLyUrZ3JvdXBhbGlnbkdGQi8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZJRjZGNkY2RjZGNkY2RjZGQEZDRkVGM0YzRjNGM0YzRjNGMy8lJmFsaWduR1ElYXhpc0YnL0ZBUSliYXNlbGluZUYnL0ZEUSdjZW50ZXJGJy9GRlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZaLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl9vLyUmZnJhbWVHRl9vLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmlvLyUtZGlzcGxheXN0eWxlR0Zpby8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zcby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaW9GPUY9L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaHAtSSNtb0dGJDYtUSgmY29tbWE7RidGPS8lJmZlbmNlR0Zpby8lKnNlcGFyYXRvckdGVy8lKXN0cmV0Y2h5R0Zpby8lKnN5bW1ldHJpY0dGaW8vJShsYXJnZW9wR0Zpby8lLm1vdmFibGVsaW1pdHNHRmlvLyUnYWNjZW50R0Zpby8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGYXFGK0ZhcUYrRmFxRitGPQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkobWZlbmNlZEdGJDYoLUYjNiMtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZCLyUrZ3JvdXBhbGlnbkdGQi8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZJRjZGNkY2RjZGNkY2RjZGQEZDRkVGM0YzRjNGM0YzRjNGMy8lJmFsaWduR1ElYXhpc0YnL0ZBUSliYXNlbGluZUYnL0ZEUSdjZW50ZXJGJy9GRlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZaLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl9vLyUmZnJhbWVHRl9vLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmlvLyUtZGlzcGxheXN0eWxlR0Zpby8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zcb0Y9L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGY3AtSSNtb0dGJDYtUSgmY29tbWE7RidGPS8lJmZlbmNlR0Zpby8lKnNlcGFyYXRvckdGVy8lKXN0cmV0Y2h5R0Zpby8lKnN5bW1ldHJpY0dGaW8vJShsYXJnZW9wR0Zpby8lLm1vdmFibGVsaW1pdHNHRmlvLyUnYWNjZW50R0Zpby8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGXHFGK0ZccUYrRlxxRis=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L27" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L59" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Basis of Gamma_{3,0}</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">R21:=Matrix(8,8): R21[1,7]:=1: R21[2,8]:=-1: evalm(R21);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjQtRjU2KC1GODYkRkdGO0Y+RkFGQ0ZFRkhGNEY+RkFGQy1GMjYtRjRGNEY0RjRGNEY0RjQtRjU2KC1GODYkUSsmdW1pbnVzMDsxRidGO0Y+RkFGQ0ZFRkhGPkZBRkMtRjI2LUY0RjRGNEY0RjRGNEY0RjRGPkZBRkNGVUZVRlVGVUZVLyUmYWxpZ25HUSVheGlzRicvRj9RKWJhc2VsaW5lRicvRkJRJ2NlbnRlckYnL0ZEUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl9vLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmpvLyUmZnJhbWVHRmpvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmRwLyUtZGlzcGxheXN0eWxlR0ZkcC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Znby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGZHBGO0Y7L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGY3E=">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjQtRjU2KC1GODYkRkdGO0Y+RkFGQ0ZFRkhGNEY+RkFGQy1GMjYtRjRGNEY0RjRGNEY0RjQtRjU2KC1GODYkUSsmdW1pbnVzMDsxRidGO0Y+RkFGQ0ZFRkhGPkZBRkMtRjI2LUY0RjRGNEY0RjRGNEY0RjRGPkZBRkNGVUZVRlVGVUZVLyUmYWxpZ25HUSVheGlzRicvRj9RKWJhc2VsaW5lRicvRkJRJ2NlbnRlckYnL0ZEUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl9vLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmpvLyUmZnJhbWVHRmpvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmRwLyUtZGlzcGxheXN0eWxlR0ZkcC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Znb0Y7L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGXnE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L33" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">R11:=evalm(E1.R21-R21.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUjExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsyRidGOUZbb0Zeb0Zgb0Zib0Zlby1GZW42KC1GaG42JEZkb0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsxRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGW29GXm9GYG8tRlg2LUZaRlpGWkZaRlpGWkZccEZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZccEZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZbcUZbcUZbcS8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlci8lJmZyYW1lR0Zlci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGXXRGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkUjExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsyRidGOUZbb0Zeb0Zgb0Zib0Zlby1GZW42KC1GaG42JEZkb0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDsxRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGW29GXm9GYG8tRlg2LUZaRlpGWkZaRlpGWkZccEZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZccEZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZbcUZbcUZbcS8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlci8lJmZyYW1lR0Zlci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnJGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmhz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L34" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">R01:=evalm(E1.R11-R11.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUjAxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRRKyZ1bWludXMwOzJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzRGJ0Y5RltvRl5vRmBvRmJvRmVvLUZlbjYoLUZobjYkUSIyRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZlcEZaRlpGW29GXm9GYG9GXHBGXHAtRlg2LUZaRlpGWkZaRlpGWkZaRmVwRltvRl5vRmBvRlxwLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRltyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmZyLyUmZnJhbWVHRmZyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zjci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZedEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkUjAxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRRKyZ1bWludXMwOzJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzRGJ0Y5RltvRl5vRmBvRmJvRmVvLUZlbjYoLUZobjYkUSIyRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZlcEZaRlpGW29GXm9GYG9GXHBGXHAtRlg2LUZaRlpGWkZaRlpGWkZaRmVwRltvRl5vRmBvRlxwLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRltyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmZyLyUmZnJhbWVHRmZyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZjckY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaXM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L57" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">R10:=evalm(E2.R11-R11.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUjEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWi1GZW42KC1GaG42JEZkb0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRmdvRmdvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzFGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGW29GXm9GYG9GX3AtRlg2LUZaRlpGWkZaRlpGWkZaRmFwRltvRl5vRmBvRl1wRl1wLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmVxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmByLyUmZnJhbWVHRmByLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zdci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zoc0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkUjEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG9GWi1GZW42KC1GaG42JEZkb0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRmdvRmdvRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZaRlpGWkZaRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzFGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGW29GXm9GYG9GX3AtRlg2LUZaRlpGWkZaRlpGWkZaRmFwRltvRl5vRmBvRl1wRl1wLyUmYWxpZ25HUSVheGlzRicvRlxvUSliYXNlbGluZUYnL0Zfb1EnY2VudGVyRicvRmFvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmVxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmByLyUmZnJhbWVHRmByLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZdckY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGY3M=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L70" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">R00:=evalm(E2.R01-R01.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUjAwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFErJnVtaW51czA7MkYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRRIjBGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ28tRmVuNigtRmhuNiRRIjJGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GXnBGZ29GZ29GZ29GZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0ZecC1GZW42KC1GaG42JFErJnVtaW51czA7NEYnRjlGW29GXm9GYG9GYm9GZW9GZ29GZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znby1GZW42KC1GaG42JFEiNEYnRjlGW29GXm9GYG9GYm9GZW9GWkZnb0Znb0Znb0Zbb0Zeb0Zgby1GWDYtRmdvRmdvRmdvRmdvRmdvRlpGZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0Znb0Znb0Znb0ZaRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GZ29GZ29GZ29GZ29GZ29GXnBGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZnIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYXMvJSZmcmFtZUdGYXMvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl5zLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRml0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkUjAwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFErJnVtaW51czA7MkYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRmhuNiRRIjBGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ28tRmVuNigtRmhuNiRRIjJGJ0Y5RltvRl5vRmBvRmJvRmVvRmdvRmdvRmdvRmdvRmdvRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GXnBGZ29GZ29GZ29GZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0ZecC1GZW42KC1GaG42JFErJnVtaW51czA7NEYnRjlGW29GXm9GYG9GYm9GZW9GZ29GZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znby1GZW42KC1GaG42JFEiNEYnRjlGW29GXm9GYG9GYm9GZW9GWkZnb0Znb0Znb0Zbb0Zeb0Zgby1GWDYtRmdvRmdvRmdvRmdvRmdvRlpGZ29GZ29GW29GXm9GYG8tRlg2LUZnb0Znb0Znb0Znb0Znb0Znb0ZaRmdvRltvRl5vRmBvLUZYNi1GZ29GZ29GZ29GZ29GZ29GZ29GZ29GXnBGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZnIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYXMvJSZmcmFtZUdGYXMvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl5zRjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZkdA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L35" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Rm11:=evalm(E1.R01-R01.E1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUm0xMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXLUZYNi1GWkZaRlpGWkZaLUZlbjYoLUZobjYkUSI2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGW29GXm9GYG9GVy8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXNGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVElUm0xMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Iy1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtRlotRmVuNigtRmhuNiRRKyZ1bWludXMwOzZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXLUZYNi1GWkZaRlpGWkZaLUZlbjYoLUZobjYkUSI2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGW29GXm9GYG9GVy8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanFGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmBz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L72" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">R0m1:=evalm(E2.R00-R00.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUjBtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG8tRlg2LS1GZW42KC1GaG42JFEiNEYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGW29GXm9GYG9GXnAtRlg2LUZaRlpGWkZpb0Zpb0ZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlpGWkZaRlpGYHBGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZmcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zhci8lJmZyYW1lR0Zhci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaXNGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVElUjBtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Iy1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG8tRlg2LS1GZW42KC1GaG42JFEiNEYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs0RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGW29GXm9GYG9GXnAtRlg2LUZaRlpGWkZpb0Zpb0ZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlpGWkZaRlpGYHBGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZmcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zhci8lJmZyYW1lR0Zhci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnJGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmRz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L73" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Rm10:=evalm(E2.Rm11-Rm11.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUm0xMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRlctRlg2LUZaLUZlbjYoLUZobjYkUSI2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlpGYHAtRmVuNigtRmhuNiRRLCZ1bWludXMwOzEyRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZgcEZaRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRl50Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVElUm0xMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2Iy1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zdby8lK2dyb3VwYWxpZ25HRl1vLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmRvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtLUZlbjYoLUZobjYkUSsmdW1pbnVzMDs2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRlctRlg2LUZaLUZlbjYoLUZobjYkUSI2RidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgb0ZXLUZYNi1GWkZaRlpGYHAtRmVuNigtRmhuNiRRLCZ1bWludXMwOzEyRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRlpGWkZgcEZaRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyRjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zpcw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L74" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Rm1m1:=evalm(E2.Rm10-Rm10.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmUm0xbTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXLUZYNi0tRmVuNigtRmhuNiRRIzEyRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWi1GZW42KC1GaG42JFEsJnVtaW51czA7MTJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRmlvLUZlbjYoLUZobjYkUSwmdW1pbnVzMDsyNEYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRl50Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEmUm0xbTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiMtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXLUZYNi0tRmVuNigtRmhuNiRRIzEyRidGOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvLUZYNi1GWkZpb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWi1GZW42KC1GaG42JFEsJnVtaW51czA7MTJGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZaRmlvLUZlbjYoLUZobjYkUSwmdW1pbnVzMDsyNEYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vUSdjZW50ZXJGJy9GYW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyRjkvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zpcw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L75" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">Rm1m2:=evalm(E2.Rm1m1-Rm1m1.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmUm0xbTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXRlctRlg2LS1GZW42KC1GaG42JFEjMzZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtRlpGWi1GZW42KC1GaG42JFEsJnVtaW51czA7MzZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXNGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEmUm0xbTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiMtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXW8vJStncm91cGFsaWduR0Zdby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zkb0ZaRlpGWkZaRlpGWkZaRltvRl5vRmBvRldGV0ZXRlctRlg2LS1GZW42KC1GaG42JFEjMzZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZaRlpGW29GXm9GYG9GVy1GWDYtRlpGWi1GZW42KC1GaG42JFEsJnVtaW51czA7MzZGJ0Y5RltvRl5vRmBvRmJvRmVvRlpGWkZaRlpGWkZbb0Zeb0Zgby8lJmFsaWduR1ElYXhpc0YnL0Zcb1EpYmFzZWxpbmVGJy9GX29RJ2NlbnRlckYnL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZicS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdci8lJmZyYW1lR0Zdci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanFGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmBz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L36" drawlabel="true">
<Input><Text-field style="Text" layout="Normal">Sanity check:</Text-field><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">evalm(E1.Rm11-Rm11.E1), evalm(E1.Rm10-Rm10.E1), evalm(E1.Rm1m1-Rm1m1.E1), evalm(E1.Rm1m2-Rm1m2.E1), evalm(E2.Rm1m2-Rm1m2.E2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZCLyUrZ3JvdXBhbGlnbkdGQi8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZJRjZGNkY2RjZGNkY2RjZGQEZDRkVGM0YzRjNGM0YzRjNGMy8lJmFsaWduR1ElYXhpc0YnL0ZBUSliYXNlbGluZUYnL0ZEUSdjZW50ZXJGJy9GRlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZaLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl9vLyUmZnJhbWVHRl9vLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmlvLyUtZGlzcGxheXN0eWxlR0Zpby8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zcby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaW9GPUY9L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaHAtSSNtb0dGJDYtUSgmY29tbWE7RidGPS8lJmZlbmNlR0Zpby8lKnNlcGFyYXRvckdGVy8lKXN0cmV0Y2h5R0Zpby8lKnN5bW1ldHJpY0dGaW8vJShsYXJnZW9wR0Zpby8lLm1vdmFibGVsaW1pdHNHRmlvLyUnYWNjZW50R0Zpby8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGYXFGK0ZhcUYrRmFxRitGPQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkobWZlbmNlZEdGJDYoLUYjNiMtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZCLyUrZ3JvdXBhbGlnbkdGQi8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZJRjZGNkY2RjZGNkY2RjZGQEZDRkVGM0YzRjNGM0YzRjNGMy8lJmFsaWduR1ElYXhpc0YnL0ZBUSliYXNlbGluZUYnL0ZEUSdjZW50ZXJGJy9GRlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZaLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl9vLyUmZnJhbWVHRl9vLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmlvLyUtZGlzcGxheXN0eWxlR0Zpby8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zcb0Y9L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGY3AtSSNtb0dGJDYtUSgmY29tbWE7RidGPS8lJmZlbmNlR0Zpby8lKnNlcGFyYXRvckdGVy8lKXN0cmV0Y2h5R0Zpby8lKnN5bW1ldHJpY0dGaW8vJShsYXJnZW9wR0Zpby8lLm1vdmFibGVsaW1pdHNHRmlvLyUnYWNjZW50R0Zpby8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGXHFGK0ZccUYrRlxxRis=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L128" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L107" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">deg:=array(1..8,[2,1,1,0,0,-1,-1,-2]): 
showdeg:=proc(M,k)
local i,j;
global deg;
for i from 1 to 8 do for j from 1 to 8 do if(deg[i]-deg[j] = k) then print(i,j,simplify(M[i,j])) fi: od: od: 
end proc;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShzaG93ZGVnR0YoZio2JEkiTUdGKEkia0dGKDYkSSJpR0YoSSJqR0YoRihGKD8oRjMiIiJGNiIiKUkldHJ1ZUdGJj8oRjRGNkY2RjdGOEAkLywmJkkkZGVnR0YoNiNGM0Y2JkY+NiNGNCEiIkYxLUkmcHJpbnRHRiY2JUYzRjQtSSlzaW1wbGlmeUdGJTYjJkYwRjJGKDYjRj5GKDcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L106" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L37" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L38" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"># degree 1
p1:=P2: p2:=-P1:
U1:=-1/3*(P2-p1): U2:=1/3*(P1+p2): 
u12:=1/3*(P2+p1): u21:=1/3*(P1-p2): 
u11:=1/3*P1: u22:=1/3*P2:
h1R:=1:
h1S:=0:
# degree 2
h2S:=0:
h2R:=-P1/2:
v11:=Q21:
v22:=-Q12:
v12:=(P1*P2-Q11)/4:
v21:=(P1*P2-Q11)/4:
V1:=-(P1*P2+3*Q11)/12: # this is the consequence of the normalization condition -(V1+V2)+(v21-v12)=0
V2:=(P1*P2+3*Q11)/12:
Q11:=-P1*P2/5: # this comes from degree 3
Q22:=-Q11:
#degree 3
h3S:=0:
h3R:=P1^2-Q21:
W1:=P2*Q21/3:
W2:=P1*Q12/3:
w1:=P1^2*P2/10-P2*Q21/3:
w2:=-P1*P2^2/10-P1*Q12/3:
##generic case (P1&lt;&gt;0, P2&lt;&gt;0) =&gt; based on the computations in degree 4 this case is not realized
# Q12:=-P2^2/5:
# Q21:=P1^2/5:
##degree 4 has P1*P2 term =&gt; contradiction. Return to special cases P1=0 or P2=0.
# subcase 1: P1=0, P2&lt;&gt;0
# P1:=0:
# Q21:=0:
# degree 4
# h4R:=0:
# h4S:=0:
# zeta:=0:
# degree 5
# h5R:=0:
# h5S:=0:
# !!! end of subcase 1: free parameters P2,Q12
##subcase 2: P1&lt;&gt;0, P2=0
P2:=0:
Q12:=0:
# degree 4
h4S:=0:
zeta:=0:
h4R:=-2*P1^3+5*P1*Q21:
# degree 5
h5S:=0:
h5R:=4*P1^4-16*P1^2*Q21+6*Q21^2:
# Q21:=P1^2: # or Q21:=P1^2/4
Q21:=P1^2/4:
# !!! end of subcase 2: free parameter P1
##subcase 3: P1=0, P2=0
# P1:=0:
# P2:=0:
# degree 4
# h4R:=0:
# h4S:=0:
# zeta:=Q12*Q21:
# degree 5
# h5S:=0:
# h5R:=6*Q21^2:
# degree 6: 
# Q21:=0:</Text-field>
</Input>
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L127" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">simplify(-(V1+V2)+(v21-v12)); simplify(U1); simplify(U2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L136" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">v12; v22; w2;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L41" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">EE0:=evalm(E0+h2R*Rm11-h2S*S1m1+h3R*R01-h3S*S10+h4R*R11-h4S*S11+h5R*R21+h5S*S12+U1*E1+U2*E2+V1*H1+V2*H2+W1*E1c+W2*E2c+zeta*E0c);
EE1:=evalm(E1+h1S*S1m1+3*h2S*S10+2*h3S*S11+h4S*S12+u11*H1+u21*H2+v11*E1c+v21*E2c+w1*E0c);
EE2:=evalm(E2+h1R*Rm11+3*h2R*R01+2*h3R*R11+h4R*R21+u12*H1+u22*H2+v12*E1c+v22*E2c+w2*E0c);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkRUUwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2KC1GIzYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1vLyUrZ3JvdXBhbGlnbkdGXW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZG8tRmVuNigtRiM2JC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3AtSSZtZnJhY0dGJDYoLUYjNiUtRmhuNiRRIjNGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXXEtSSVtc3VwR0YkNiUtRiw2JVEjUDFGJ0YvRjItRmhuNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdGam5GZXEvJS5saW5ldGhpY2tuZXNzR0Zkby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zeci8lKWJldmVsbGVkR0Y9RltvRl5vRmBvRmJvRmVvRlotRmVuNigtRmJwNigtRiM2JUZmcEZpcC1GYHE2JUZicUZmcEZocUZlcUZqcUZcckZfckZhckZbb0Zeb0Zgb0Zib0Zlby1GZW42KC1GIzYkRltwLUZicDYoRmdyLUZobjYkUSI0RidGOUZqcUZcckZfckZhckZbb0Zeb0Zgb0Zib0Zlb0ZaLUZlbjYoLUZicDYoLUYjNiVGZnBGaXAtRmBxNiVGYnFGYXNGaHEtRmhuNiRRIjhGJ0Y5RmpxRlxyRl9yRmFyRltvRl5vRmBvRmJvRmVvRlpGW29GXm9GYG8tRlg2LUZaRlpGWkZaRlotRmVuNihGX3NGW29GXm9GYG9GYm9GZW9GWi1GZW42KC1GIzYkRltwRmZzRltvRl5vRmBvRmJvRmVvRltvRl5vRmBvLUZYNi1GWi1GZW42KC1GIzYlRmZwRmlwRmJxRltvRl5vRmBvRmJvRmVvRlotRmVuNigtRiM2JEZbcEZkcEZbb0Zeb0Zgb0Zib0Zlby1GZW42KEZhcEZbb0Zeb0Zgb0Zib0Zlb0ZaRltzRlpGW29GXm9GYG8tRlg2LS1GZW42KC1GaG42JFErJnVtaW51czA7MUYnRjlGW29GXm9GYG9GYm9GZW9GWkZaRlpGWkZhdUZaRltzRltvRl5vRmBvLUZYNi1GZXVGWkZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlotRmVuNigtRmhuNiRGZG9GOUZbb0Zeb0Zgb0Zib0Zlb0ZaRlpGWkZaRlpGWkZbb0Zeb0Zgby1GWDYtRlpGWkZldUZaRlotRmVuNigtRiM2JEZbcEZbdUZbb0Zeb0Zgb0Zib0Zlb0ZaRmF1RltvRl5vRmBvLUZYNi1GWkZaRlpGXnZGXnZGWkZaRlpGW29GXm9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GXG9RKWJhc2VsaW5lRicvRl9vRl5yL0Zhb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zmdy8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZheC8lJmZyYW1lR0ZheC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnhGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmR5</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRFRTJHRihLSSdtYXRyaXhHRiU2IzcqNyoiIiEsJComIiIkIiIiSSNQMUdGKEY3RjdGMywkKiZGNkY3KUY4IiIjRjchIiIsJComI0Y2RjxGN0Y7RjdGN0YzLCQqJiNGNiIiJUY3KUY4RjZGN0Y9RjM3KkY9RjNGM0YzRjMsJEY/Rj1GMywkRkJGNzcqRjMhIidGMywkKiYiIidGN0Y4RjdGNywkRjVGPUYzRj5GMzcqRjNGM0YzRjNGM0ZORjNGPjcqRjNGM0Y9RjNGM0YzRjNGMzcqRjNGM0YzRj1GPEYzRjNGMzcqRjNGM0YzRjNGM0ZNRjNGTjcqRjNGM0YzRjNGM0YzRjdGM1EocHByaW50MEYoNyM9Rig2JDtGNyIiKUZYRVxbbFtvNiRGTUY2RjM2JCIiJkZNRjM2JCIiKEZNRk02JEZERk1GTjYkRjxGaW5GMzYkRjxGN0Y9NiRGN0ZnbkY+NiRGNkZNRjM2JEZpbkY2RjM2JEZnbkZERjM2JEY2RmduRk42JEY2RjxGSjYkRkRGPEYzNiRGTUZpbkYzNiRGWUZpbkY3NiRGPEZnbkYzNiRGaW5GaW5GMzYkRjdGNkYzNiRGREZnbkYzNiRGTUY8RjM2JEY8RjxGMzYkRjZGREZLNiRGN0ZERjk2JEZNRk1GMzYkRjdGN0YzNiRGWUZZRjM2JEZZRjxGMzYkRmluRmduRjM2JEZpbkZERjM2JEY8RllGSDYkRkRGN0YzNiRGTUY3RjM2JEZZRjdGMzYkRk1GWUYzNiRGPEZNRkc2JEZERmluRjM2JEZZRk1GMzYkRmduRjZGPTYkRkRGNkYzNiRGPEY2RjM2JEY3Rk1GMzYkRllGNkYzNiRGTUZERj02JEZnbkY3RjM2JEY2RllGMzYkRllGZ25GMzYkRjdGPEY0NiRGREZZRj42JEY8RkRGMzYkRjdGaW5GQTYkRmluRjxGMzYkRmluRjdGMzYkRkRGREYzNiRGTUZnbkY8NiRGNkZpbkY+NiRGZ25GWUYzNiRGZ25GZ25GMzYkRmduRjxGMzYkRmduRmluRjM2JEY2RjdGMzYkRllGREYzNiRGN0ZZRjM2JEY2RjZGMzYkRmluRllGTg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L84" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L42" drawlabel="true">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">tt12:=simplify(evalm(EE1.EE2-EE2.EE1+EE0-p1*EE1-p2*EE2)):
tt01:=simplify(evalm(EE0.EE1-EE1.EE0-P1*EE0-Q11*EE1-Q21*EE2)):
tt02:=simplify(evalm(EE0.EE2-EE2.EE0-P2*EE0-Q12*EE1-Q22*EE2)):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L87" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">dg:=1: showdeg(tt12,-2+dg); showdeg(tt01,-3+dg); showdeg(tt02,-3+dg);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIiYiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L92" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">dg:=2: showdeg(tt12,-2+dg); showdeg(tt01,-3+dg); showdeg(tt02,-3+dg);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiJGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiNGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiRGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiVGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiZGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIidGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIihGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIilGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIikiIigiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L122" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">dg:=3: showdeg(tt12,-2+dg); showdeg(tt01,-3+dg); showdeg(tt02,-3+dg);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiJGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiNGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiRGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiVGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiZGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIidGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIihGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIilGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiJGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiNGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiRGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiVGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIiZGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIidGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIihGIyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GLDYkUSIwRidGL0Yv">NiUiIilGIyIiIQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L123" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">dg:=4: showdeg(tt12,-2+dg); showdeg(tt01,-3+dg); showdeg(tt02,-3+dg);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiMiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiQiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiciIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIigiIikiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L124" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">dg:=5: showdeg(tt12,-2+dg); showdeg(tt01,-3+dg); showdeg(tt02,-3+dg);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiUiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiYiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiUiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiYiIikiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L125" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">dg:=6: showdeg(tt12,-2+dg); showdeg(tt01,-3+dg); showdeg(tt02,-3+dg);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIiciIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiIiIigiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiMiIikiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjItRiw2JFEiMEYnRi9GLw==">NiUiIiQiIikiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L126" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L100" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">eta:=Vector(8,[eta8,eta7,eta6,eta5,eta4,eta3,eta2,eta1]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2Ji1JJG10ZEdGJDYoLUkjbWlHRiQ2J1EnJmV0YTs4RicvJSdpdGFsaWNHUSV0cnVlRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSS8lK2dyb3VwYWxpZ25HRkkvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGUEZHRkpGTC1GMjYmLUY1NigtRjg2J1EnJmV0YTs3RidGO0Y+RkFGREZHRkpGTEZORlFGR0ZKRkwtRjI2Ji1GNTYoLUY4NidRJyZldGE7NkYnRjtGPkZBRkRGR0ZKRkxGTkZRRkdGSkZMLUYyNiYtRjU2KC1GODYnUScmZXRhOzVGJ0Y7Rj5GQUZERkdGSkZMRk5GUUZHRkpGTC1GMjYmLUY1NigtRjg2J1EnJmV0YTs0RidGO0Y+RkFGREZHRkpGTEZORlFGR0ZKRkwtRjI2Ji1GNTYoLUY4NidRJyZldGE7M0YnRjtGPkZBRkRGR0ZKRkxGTkZRRkdGSkZMLUYyNiYtRjU2KC1GODYnUScmZXRhOzJGJ0Y7Rj5GQUZERkdGSkZMRk5GUUZHRkpGTC1GMjYmLUY1NigtRjg2J1EnJmV0YTsxRidGO0Y+RkFGREZHRkpGTEZORlFGR0ZKRkwvJSZhbGlnbkdRJWF4aXNGJy9GSFEpYmFzZWxpbmVGJy9GS1EnY2VudGVyRicvRk1RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Y9LyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZDLyUtZXF1YWxjb2x1bW5zR0ZDLyUtZGlzcGxheXN0eWxlR0ZDLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyRj5GQS9GRVEnbm9ybWFsRicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L113" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">ZZ1:=evalm(Z1*eta+EE1.eta);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L114" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">ZZ2:=evalm(Z2*eta+EE2.eta);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L115" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">ss:=solve({ZZ1[8],ZZ2[8]}, {eta2, eta3});</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjc3NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRiM2Ji1GLDYlUScmZXRhOzJGJ0YvRjItRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxvLUYjNiYtRiw2JVEjWjJGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnby1GLDYlUScmZXRhOzFGJ0YvRjJGOUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZmby9GTlEsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiVRJyZldGE7M0YnRi9GMkZZLUYjNidGaG4tRiM2Ji1GLDYlUSNQMUYnRi9GMkZjb0Zpb0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZbb0Zdby1GIzYmLUYsNiVRI1oxRidGL0YyRmNvRmlvRjlGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNzc0dGKDwkL0klZXRhMkdGKCwkKiZJI1oyR0YoIiIiSSVldGExR0YoRjQhIiIvSSVldGEzR0YoLCYqJkkjUDFHRihGNEY1RjRGNiomSSNaMUdGKEY0RjVGNEY0NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L116" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">simplify(subs(ss,ZZ1[6]));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2KC1JI21pR0YkNiVRJyZldGE7MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTy1JKG1mZW5jZWRHRiQ2JC1GLDYmLUYvNiVRI1AxRidGMkY1LUY5Ni1RKCZtaW51cztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGaG4tRiw2Ji1JI21uR0YkNiRRIjJGJ0Y8RjgtRi82JVEjWjFGJ0YyRjVGPEY8RjxGOC1GUzYkLUYsNiYtRiw2Ji1GXW82JFEiM0YnRjxGOEZXRjxGWkZqbkY8RjxGPC1GXW82JFEiNEYnRjwvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRwLyUpYmV2ZWxsZWRHRkA=">LCQqKiMiIiIiIiVGJUklZXRhMUc2IkYlLCZJI1AxR0YoRiUqJiIiI0YlSSNaMUdGKEYlISIiRiUsJiomIiIkRiVGKkYlRiVGK0YuRiVGJQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L117" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">simplify(subs(ss,ZZ2[7]));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYkLUYjNiktSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRI1oyRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMkYnRjQvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUYxNi1RKCZtaW51cztGJ0Y0RjdGOkY8Rj5GQEZCRkRGRkZJLUYjNiYtRlg2JFEiOUYnRjQtRjE2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGN0Y6RjxGPkZARkJGRC9GR1EmMC4wZW1GJy9GSkZkby1GTzYlUSNQMUYnRlJGVUY0LUYxNi1RJyZwbHVzO0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRiM2Ji1GWDYkUSI2RidGNEZgby1GTzYlUSNaMUYnRlJGVUY0RjRGNEZgby1GTzYlUScmZXRhOzFGJ0ZSRlVGNA==">KiYsKCokKUkjWjJHNiIiIiMiIiIhIiIqJiIiKkYpSSNQMUdGJ0YpRioqJiIiJ0YpSSNaMUdGJ0YpRilGKUklZXRhMUdGJ0Yp</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L118" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L129" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">evalm(EE1.EE2-EE2.EE1+EE0+P1*EE2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam5GOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmFw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L119" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">evalm(EE0.EE1-EE1.EE0-P1*(EE0+P1/4*EE2));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam5GOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmFw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L120" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">evalm(EE0.EE2-EE2.EE0);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam5GOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmFw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L121" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">H:=evalm(5*H1+4*H2+a1*E1c);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L137" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">subs(a1=3*P1,evalm(H.EE1-EE1.H+6*EE1-a1/3*H));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam5GOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmFw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L138" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">subs(a1=3*P1,evalm(H.EE2-EE2.H+3*EE2));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam5GOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmFw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L139" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal">subs(a1=3*P1,evalm(H.EE0-EE0.H+9*EE0+a1*EE2));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRmdvRjtGOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZw">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGR0Y0RjRGNEY0RjRGNEY0Rj5GQUZDRjFGMUYxRjFGMUYxRjEvJSZhbGlnbkdRJWF4aXNGJy9GP1EpYmFzZWxpbmVGJy9GQlEnY2VudGVyRicvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGWC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdby8lJmZyYW1lR0Zdby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0Znby8lLWRpc3BsYXlzdHlsZUdGZ28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGam5GOy9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzJdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmFw</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L140" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="sl3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>
